Measurements of charm mixing and $C\!P$ violation using $D^0 \to K^\pm \pi^\mp$ decays

Measurements of charm mixing and $C\!P$ violation parameters from the decay-time-dependent ratio of $ D^0 \to K^+ \pi^- $ to $ D^0 \to K^- \pi^+ $ decay rates and the charge-conjugate ratio are reported. The analysis uses $\overline{B}\to D^{*+} \mu^- X$, and charge-conjugate decays, where $D^{*+}\to D^0 \pi^+$, and $D^0\to K^{\mp} \pi^{\pm}$. The $pp$ collision data are recorded by the LHCb experiment at center-of-mass energies $\sqrt{s}$ = 7 and 8 TeV, corresponding to an integrated luminosity of 3 fb$^{-1}$. The data are analyzed under three hypotheses: (i) mixing assuming $C\!P$ symmetry, (ii) mixing assuming no direct $C\!P$ violation in the Cabibbo-favored or doubly Cabibbo-suppressed decay amplitudes, and (iii) mixing allowing either direct $C\!P$ violation and/or $C\!P$ violation in the superpositions of flavor eigenstates defining the mass eigenstates. The data are also combined with those from a previous LHCb study of $D^0\to K \pi$ decays from a disjoint set of $ D^{*+} $ candidates produced directly in $pp$ collisions. In all cases, the data are consistent with the hypothesis of $C\!P$ symmetry.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: cv/
//=========  (Wed Jul  6 12:40:03 2016) by ROOT version6.06/04
   TCanvas *cv = new TCanvas("cv", "",0,111,700,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.35,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,0.1,2026.582,73684.21);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_38b4b40__1__1__1__1 = new TH1D("frame_38b4b40__1__1__1__1","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__1__1__1__1->SetBinContent(1,64506);
   frame_38b4b40__1__1__1__1->SetMinimum(0.1);
   frame_38b4b40__1__1__1__1->SetMaximum(70000);
   frame_38b4b40__1__1__1__1->SetEntries(1);
   frame_38b4b40__1__1__1__1->SetDirectory(0);
   frame_38b4b40__1__1__1__1->SetStats(0);
   frame_38b4b40__1__1__1__1->SetLineWidth(2);
   frame_38b4b40__1__1__1__1->SetMarkerStyle(20);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleOffset(1.15);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[106] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.636,
   2004.739,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[106] = {
   0,
   8.936292,
   14.44049,
   23.31678,
   37.59056,
   49.64148,
   60.41387,
   79.53356,
   96.4918,
   111.942,
   126.2411,
   139.6126,
   152.2083,
   164.138,
   175.4846,
   186.3125,
   196.6736,
   206.61,
   216.1571,
   225.3447,
   234.1984,
   242.7403,
   250.9899,
   258.9643,
   266.6787,
   274.1468,
   281.3808,
   288.3919,
   295.1904,
   301.7854,
   308.1855,
   314.3986,
   320.4319,
   326.2923,
   331.9861,
   337.5191,
   342.8968,
   348.1245,
   353.207,
   358.149,
   362.9546,
   367.6281,
   372.1734,
   376.5942,
   380.8939,
   385.0759,
   389.1435,
   393.0997,
   396.9474,
   400.6894,
   404.3284,
   407.867,
   411.3076,
   414.6527,
   417.9044,
   421.0651,
   424.1368,
   427.1216,
   430.0215,
   432.8383,
   435.574,
   438.2303,
   440.809,
   443.3117,
   445.7401,
   448.0957,
   450.3801,
   452.5947,
   454.741,
   456.8204,
   458.8343,
   460.7839,
   462.6707,
   464.4957,
   466.2604,
   467.9657,
   469.613,
   471.2034,
   472.7378,
   474.2175,
   475.6435,
   477.0168,
   478.3383,
   479.6092,
   480.8302,
   482.0025,
   483.1268,
   484.2041,
   485.2353,
   486.2211,
   487.1625,
   488.0602,
   488.9151,
   489.7279,
   490.4995,
   491.2305,
   491.9216,
   492.5737,
   493.1874,
   493.7634,
   494.3024,
   494.8051,
   495.272,
   495.7039,
   496.1014,
   0};
   TGraph *graph = new TGraph(106,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMinimum(0.2678309);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMaximum(67185.09);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4,
   9,
   18.3958,
   20.59895,
   34,
   50,
   55.59895,
   57,
   55.99475,
   69.59895,
   61.59895,
   62.1979,
   73.3958,
   82.1979,
   83,
   103.599,
   85.59895,
   87.3958,
   86.59895,
   112,
   116.7969,
   116.599,
   110.7969,
   116.7969,
   118.7969,
   125.1979,
   129.599,
   161.1979,
   142.1979,
   166.599,
   148.5937,
   165.599,
   159.1979,
   146.3958,
   164.599,
   169.9948,
   151.9948,
   168.1979,
   172.5937,
   192.1979,
   183.7968,
   173.1979,
   182.1979,
   172.1979,
   202.3958,
   181.7968,
   206,
   192.3905,
   190.599,
   194.9895,
   206.7968,
   195.9948,
   220.7968,
   237.599,
   212.5937,
   239.3958,
   225.5937,
   234.3905,
   253.5885,
   253.9948,
   258.5937,
   261.5937,
   261.1927,
   274.9948,
   299.9948,
   266.9948,
   313.9948,
   289.3958,
   291.9948,
   294.3958,
   316.3958,
   334.1927,
   327.1927,
   338.7968,
   328.7968,
   350.3958,
   369.9895,
   360.3958,
   401.1979,
   343.1874,
   400.9895,
   399.1927,
   449.1874,
   458.9948,
   466.9948,
   502.1874,
   582.3906,
   582.9948,
   604.9948,
   681.1926,
   669.5884,
   715.7916,
   820.9948,
   895.7811,
   997.7811,
   1141.979,
   1234.786,
   1431.578,
   1682.172,
   1939.979,
   2324.573,
   2778.953,
   3410.958,
   4208.151,
   5200.541,
   6682.552,
   8712.729,
   11134.91,
   14181.89,
   18212.08,
   23104.07,
   28685.44,
   35672.04,
   42955.4,
   49724.18,
   55290.36,
   60052.75,
   61186.93,
   59566.31,
   56504.75,
   51095.96,
   44098.57,
   37596.82,
   31118.01,
   25340.85,
   20504.91,
   16444.68,
   13417.89,
   10755.91,
   8614.333,
   6943.343,
   5772.557,
   4633.963,
   4004.364,
   3418.969,
   2869.771,
   2634.573,
   2382.781,
   1908.979,
   1837.984,
   1649.583,
   1476.781,
   1288.99,
   1287.979,
   1192.583,
   1130.38,
   1020.182,
   1016.385,
   940.1874,
   917.9895,
   884.5937,
   806.1874,
   777.1874,
   742.1926,
   789.1874,
   683.1926,
   691.3906,
   711.5884,
   663.3853,
   696.5937,
   671.5884,
   640.3906,
   636.3853,
   561.7811,
   563.7916,
   591.7864,
   566.9895,
   602.3906,
   543.3906,
   599.1926,
   582.3906,
   557.1926,
   568.9948,
   558.7916,
   533.1874,
   481.1874,
   533.9895,
   495.5884,
   532.3906,
   509.5884,
   498.1874,
   496.5884,
   490.3853,
   462.9895,
   493.1979,
   443.3853,
   526.5884,
   498.9948,
   474.1874,
   471.3906,
   510.7916,
   482.1874,
   505.1927,
   476.9948,
   486.3906,
   452.3906,
   463.5884,
   434.7916,
   475.5884,
   503.3906,
   484.9895,
   452.7863,
   494.3906,
   479.3906,
   447.3906,
   469.1927,
   473.3906,
   461.7916,
   495.9843,
   475.3853,
   493.7863,
   455.1927,
   440.1874,
   440.5937,
   459.1874,
   462.1822,
   442.1874,
   484.3906,
   475.7916,
   453.5884,
   481.9895,
   414.1927,
   477.7916,
   447.5884,
   432.3958,
   469.7916,
   448.9895,
   432.1874,
   480.5937,
   484.7916,
   460.9895,
   439.9895,
   482.5884,
   461.9895,
   448.7916,
   484.7916,
   470.7863,
   456.5884,
   424.1874,
   462.3958,
   464.7916,
   453.3958,
   426.3853,
   472.5937,
   482.1927,
   460.5884,
   467.9895,
   477.1927,
   428.3906,
   418.3853,
   417.3906,
   473.1927,
   460.7863,
   458.9948,
   453.5884,
   485.7916,
   480.1927,
   432.7863,
   439.3853,
   445.9948,
   404.7811,
   455.3906,
   469.7811,
   438.1874,
   433.5832,
   446.5937,
   475.1874,
   455.3906,
   468.5884,
   471.9948,
   466.9895,
   413.7916,
   467.9895,
   478.1927,
   436.5884,
   445.1874,
   420.1874,
   474.9948,
   442.7863,
   442.5937,
   445.7863,
   469.9948,
   451.1874,
   426.5884,
   472.7863,
   465.9895,
   471.1874,
   446.7916,
   438.7863,
   465.7916,
   494.3906,
   467.1927,
   467.1874,
   427.1874,
   465.5832,
   413.9895,
   489.9895,
   500.1822,
   470.7916,
   462.3906,
   419.5832,
   441.5884,
   483.1874,
   472.5832,
   481.5884,
   473.5884,
   489.5884,
   453.9895,
   457.5884,
   492.1979,
   460.3906,
   439.9843,
   467.1874,
   435.3906,
   516.1926,
   457.1874,
   492.3906,
   490.5937,
   442.7916,
   494.9948,
   452.3853,
   420.1927,
   502.3853,
   492.9843,
   454.1874,
   480.9948,
   489.5884,
   492.9843,
   459.9843,
   509.1927,
   544.9948,
   435.9895,
   474.7863,
   489.5884,
   462.1927,
   472.9948,
   457.9843,
   516.7864,
   452.7916,
   500.3906,
   461.3853,
   468.5884,
   460.3906,
   450.7811,
   482.7863,
   504.5884,
   545.5884,
   480.3906,
   476.1927,
   465.3906,
   462.9895,
   499.1927,
   506.5884,
   517.5884,
   467.3853,
   467.1874,
   505.5884,
   471.7916,
   489.1927,
   499.5884,
   489.3906,
   498.3906,
   485.1874,
   498.5832,
   475.5884,
   455.9895,
   510.5884,
   500.5884,
   494.7863,
   452.7863,
   534.7864,
   476.7863,
   438.7916,
   460.7863,
   510.7916,
   532.9843,
   499.5832,
   504.1874,
   490.3853,
   476.3906,
   526.9895,
   488.1927,
   514.3853,
   495.3906,
   529.9895,
   488.1927,
   470.5884,
   519.9895,
   517.1821,
   521.1874,
   526.7864,
   493.9895,
   491.7916,
   495.5884,
   488.3853,
   524.3906,
   508.9895,
   524.1821,
   473.1874,
   458.1874,
   483.9843,
   515.7916,
   514.7811,
   508.5832,
   502.1874,
   522.1821,
   516.5937,
   508.7863,
   506.7916,
   507.9895,
   487.9843,
   506.3853};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_h_dm_data3001300130013001 = new TH1F("Graph_Graph_Graph_Graph_h_dm_data3001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMaximum(67577.72);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_h_dm_data3001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.418,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.2975898,
   37.98333,
   60.93487,
   80.22817,
   97.4227,
   113.1961,
   127.9396,
   141.9251,
   155.3731,
   168.4912,
   181.5012,
   194.6654,
   208.3154,
   222.8881,
   238.9696,
   257.3502,
   279.1009,
   305.7162,
   339.4971,
   384.6626,
   450.1714,
   555.4237,
   739.5553,
   1085.982,
   1387,
   1870.794,
   2228.807,
   2703.903,
   3337.315,
   4181.268,
   5301.068,
   6778.492,
   7682.57,
   8716.706,
   9897.909,
   11244.84,
   12777.45,
   14516.32,
   16481.45,
   18690.6,
   21157.04,
   23886.85,
   26875.83,
   30106.48,
   33545.22,
   37140.4,
   44500.59,
   48073.91,
   51427.77,
   54444.37,
   57009.54,
   59020.91,
   60395.72,
   61077.38,
   61040.12,
   60290.98,
   58869,
   56841.78,
   54299.69,
   27994.26,
   25169.59,
   22578.41,
   20221.79,
   18092.74,
   16178.95,
   14465.03,
   12934.3,
   11570.02,
   10356.19,
   9277.935,
   7475.022,
   6066.854,
   4974.956,
   4133.103,
   3485.265,
   2594.436,
   2034.915,
   1655.993,
   1180.491,
   918.0973,
   774.9219,
   693.549,
   641.357,
   603.0329,
   572.4242,
   547.1982,
   526.3243,
   509.1539,
   495.1559,
   483.8596,
   474.8471,
   467.7526,
   462.26,
   458.0993,
   455.0416,
   452.8941,
   451.4951,
   450.7095,
   450.4245,
   450.5465,
   450.9976,
   451.7131,
   452.6394,
   453.732,
   454.954,
   456.2749,
   457.6694,
   459.1165,
   460.5989,
   462.1021,
   463.6144,
   465.126,
   466.6287,
   468.116,
   469.5824,
   471.0234,
   472.4355,
   473.8157,
   475.1617,
   476.4716,
   477.744,
   478.9778,
   480.1721,
   481.3265,
   482.4404,
   483.5137,
   484.5464,
   485.5383,
   486.4898,
   487.4009,
   488.2721,
   489.1035,
   489.8956,
   490.6489,
   491.3638,
   492.0407,
   492.6801,
   493.2826,
   493.8486,
   494.3788,
   494.8736,
   495.3335,
   495.7592,
   496.1511,
   496.1511};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_dstarM__Range_r1_2 = new TH1F("Graph_model_Norm_dstarM__Range_r1_2","Projection of ",145,2002.373,2027.057);
   Graph_model_Norm_dstarM__Range_r1_2->SetMinimum(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetMaximum(67185.09);
   Graph_model_Norm_dstarM__Range_r1_2->SetDirectory(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetStats(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetLineWidth(2);
   Graph_model_Norm_dstarM__Range_r1_2->SetMarkerStyle(20);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_dstarM__Range_r1_2);
   
   graph->Draw("l");
   
   TH1D *frame_38b4b40__2__2__2__2 = new TH1D("frame_38b4b40__2__2__2__2","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__2__2__2__2->SetBinContent(1,64506);
   frame_38b4b40__2__2__2__2->SetMinimum(1);
   frame_38b4b40__2__2__2__2->SetMaximum(96759.01);
   frame_38b4b40__2__2__2__2->SetEntries(1);
   frame_38b4b40__2__2__2__2->SetDirectory(0);
   frame_38b4b40__2__2__2__2->SetStats(0);
   frame_38b4b40__2__2__2__2->SetLineWidth(2);
   frame_38b4b40__2__2__2__2->SetMarkerStyle(20);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleOffset(1.15);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(
				 0.19,0.82,0.34,0.9,
				 //0.19,0.78,0.34,0.90,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   //TLegend *leg = new TLegend(0.6,0.6,0.8,0.9,NULL,"brNDC");
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(
		      0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(a)");
   pt->Draw();
   p1->Modified();
   cv->cd();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "",0,0,1,0.35);
   p2->Draw();
   p2->cd();
   p2->Range(1994.937,-10.21429,2026.582,5.5);
   p2->SetFillColor(0);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.16);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0);
   p2->SetBottomMargin(0.3);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_4086010__3__3__3__3 = new TH1D("frame_4086010__3__3__3__3","",100,2000,2025);
   frame_4086010__3__3__3__3->SetBinContent(1,4.139831);
   frame_4086010__3__3__3__3->SetMinimum(-5.5);
   frame_4086010__3__3__3__3->SetMaximum(5.5);
   frame_4086010__3__3__3__3->SetEntries(1);
   frame_4086010__3__3__3__3->SetDirectory(0);
   frame_4086010__3__3__3__3->SetStats(0);
   frame_4086010__3__3__3__3->SetLineWidth(2);
   frame_4086010__3__3__3__3->SetMarkerStyle(20);
   frame_4086010__3__3__3__3->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_4086010__3__3__3__3->GetXaxis()->SetNdivisions(505);
   frame_4086010__3__3__3__3->GetXaxis()->SetLabelFont(132);
   frame_4086010__3__3__3__3->GetXaxis()->SetLabelOffset(0.01);
   frame_4086010__3__3__3__3->GetXaxis()->SetLabelSize(0.12);
   frame_4086010__3__3__3__3->GetXaxis()->SetTitleSize(0.144);
   frame_4086010__3__3__3__3->GetXaxis()->SetTitleOffset(0.95);
   frame_4086010__3__3__3__3->GetXaxis()->SetTitleFont(132);
   frame_4086010__3__3__3__3->GetYaxis()->SetTitle("#Delta/#sigma");
   frame_4086010__3__3__3__3->GetYaxis()->CenterTitle(true);
   frame_4086010__3__3__3__3->GetYaxis()->SetLabelFont(132);
   frame_4086010__3__3__3__3->GetYaxis()->SetLabelOffset(0.01);
   frame_4086010__3__3__3__3->GetYaxis()->SetLabelSize(0.12);
   frame_4086010__3__3__3__3->GetYaxis()->SetTitleSize(0.144);
   frame_4086010__3__3__3__3->GetYaxis()->SetTickLength(0.06);
   frame_4086010__3__3__3__3->GetYaxis()->SetTitleOffset(0.3);
   frame_4086010__3__3__3__3->GetYaxis()->SetTitleFont(132);
   frame_4086010__3__3__3__3->GetZaxis()->SetLabelFont(132);
   frame_4086010__3__3__3__3->GetZaxis()->SetLabelSize(0.06);
   frame_4086010__3__3__3__3->GetZaxis()->SetTitleSize(0.072);
   frame_4086010__3__3__3__3->GetZaxis()->SetTitleOffset(1.2);
   frame_4086010__3__3__3__3->GetZaxis()->SetTitleFont(132);
   frame_4086010__3__3__3__3->Draw("FUNC");
   
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002[411] = {
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002[411] = {
   0.1636624,
   0.1693487,
   -1.372878,
   -0.3413418,
   1.082087,
   1.028841,
   0.462744,
   -0.4130106,
   0.6627605,
   -0.912349,
   -1.426646,
   -0.5536444,
   -0.03836955,
   -0.4089072,
   1.247164,
   -1.025238,
   -1.253239,
   -1.756631,
   0.4932426,
   0.5720908,
   0.2067474,
   -0.6795932,
   -0.4383336,
   -0.5799372,
   -0.309631,
   -0.2163504,
   2.027074,
   0.2798387,
   1.886636,
   0.2524462,
   1.306573,
   0.5661838,
   -0.7378238,
   0.4743722,
   0.6360637,
   -1.045986,
   0.009169547,
   0.1026767,
   1.283273,
   0.4593317,
   -0.5724803,
   -0.127786,
   -1.137346,
   0.8486426,
   -0.8696399,
   0.6411222,
   -0.5569802,
   -0.929696,
   -0.8423586,
   -0.2358636,
   -1.266886,
   0.2371364,
   1.088832,
   -0.8172599,
   0.7094542,
   -0.4483492,
   -0.1205923,
   0.8335923,
   0.5780775,
   0.5810653,
   0.4869688,
   0.1766012,
   0.6855933,
   1.794542,
   -0.4409396,
   1.942546,
   0.1971161,
   -0.03027291,
   -0.2672661,
   0.6153052,
   1.12695,
   0.2980037,
   0.4771884,
   -0.5199398,
   0.08661035,
   0.5321704,
   -0.5444511,
   0.9729245,
   -2.867246,
   -0.5612091,
   -1.449384,
   0.2412385,
   -0.3251064,
   -1.136012,
   -0.6667161,
   1.644162,
   0.2091892,
   -0.7198858,
   0.5261905,
   -1.647388,
   -2.113178,
   -1.240391,
   -1.50226,
   -0.8601308,
   0.4651922,
   -1.076054,
   -0.1784712,
   0.2107782,
   0.2962781,
   0.7141751,
   0.2053716,
   0.1960643,
   -0.3794775,
   -1.768653,
   -1.003485,
   0.7797985,
   0.6129699,
   -0.1063958,
   0.3901746,
   0.1633222,
   -1.690325,
   -0.03376292,
   0.7489049,
   0.1430195,
   -1.061889,
   2.125107,
   0.4905207,
   -1.448969,
   0.7801105,
   2.557352,
   -0.1197039,
   -0.684422,
   -1.232047,
   -0.1927788,
   -0.111264,
   -0.6484377,
   1.033658,
   0.4236366,
   -0.8222264,
   -1.343927,
   0.01168116,
   -2.008518,
   0.1660251,
   0.2924646,
   -1.848444,
   1.500498,
   1.991999,
   -2.550947,
   0.04110031,
   -0.09628379,
   -1.590734,
   -3.713927,
   -0.5229323,
   0.04110655,
   0.2314274,
   -1.209627,
   0.6696366,
   0.2912944,
   0.9081249,
   0.9723969,
   -0.5171224,
   -0.3185514,
   -0.7078608,
   1.69049,
   -1.481562,
   -0.4087337,
   0.9453247,
   -0.3998822,
   1.348666,
   0.898194,
   0.1281273,
   0.3390358,
   -2.393723,
   -1.912447,
   -0.3589864,
   -1.095671,
   0.6825248,
   -1.493224,
   1.149633,
   0.7239501,
   -0.06758012,
   0.6849568,
   0.514032,
   -0.3628819,
   -2.521214,
   0.1112459,
   -1.381579,
   0.4430609,
   -0.3723489,
   -0.7003894,
   -0.5859761,
   -0.712028,
   -1.847865,
   -0.2769217,
   -2.496112,
   1.461657,
   0.3891784,
   -0.6138894,
   -0.6180569,
   1.255042,
   0.08886378,
   1.207808,
   0.05220147,
   0.5656419,
   -0.9309436,
   -0.3194589,
   -1.628199,
   0.3853987,
   1.673266,
   0.92978,
   -0.4883732,
   1.45925,
   0.8430076,
   -0.5924371,
   0.4747022,
   0.7095738,
   0.2132619,
   1.774473,
   0.9018375,
   1.745564,
   0.03360688,
   -0.65614,
   -0.6116133,
   0.2929608,
   0.4473806,
   -0.4772966,
   1.476972,
   1.11163,
   0.1059664,
   1.405143,
   -1.806088,
   1.236726,
   -0.1450932,
   -0.8749102,
   0.8891507,
   -0.06893906,
   -0.8781404,
   1.373973,
   1.557323,
   0.4870534,
   -0.505982,
   1.45102,
   0.5195542,
   -0.1010297,
   1.531672,
   0.9007979,
   0.2421076,
   -1.330446,
   0.4937917,
   0.5932004,
   0.05484816,
   -1.262417,
   0.9157863,
   1.331665,
   0.343505,
   0.6706195,
   1.073178,
   -1.239557,
   -1.75796,
   -1.823283,
   0.8392004,
   0.2575737,
   0.1594642,
   -0.10851,
   1.341659,
   1.078623,
   -1.158894,
   -0.8515162,
   -0.5482659,
   -2.641281,
   -0.1350837,
   0.5147128,
   -0.9931404,
   -1.236656,
   -0.6199046,
   0.6942172,
   -0.2354311,
   0.3608366,
   0.4995019,
   0.2536445,
   -2.3637,
   0.2657786,
   0.7127048,
   -1.26284,
   -0.8604627,
   -2.123225,
   0.5009118,
   -1.029287,
   -1.056134,
   -0.9185192,
   0.2052565,
   -0.6931251,
   -1.921516,
   0.2826442,
   -0.0469105,
   0.1761536,
   -0.9903559,
   -1.39877,
   -0.1228773,
   1.150919,
   -0.09085413,
   -0.1075882,
   -2.064829,
   -0.2146434,
   -2.780565,
   0.8616989,
   1.293176,
   -0.0374346,
   -0.4444216,
   -2.573122,
   -1.477141,
   0.4650647,
   -0.03297653,
   0.3623986,
   -0.01740442,
   0.691206,
   -0.9683209,
   -0.8115572,
   0.7628879,
   -0.7084344,
   -1.712707,
   -0.4182672,
   -1.972286,
   1.731481,
   -0.9342223,
   0.6723057,
   0.5784979,
   -1.677009,
   0.7467751,
   -1.236273,
   -2.867865,
   1.031282,
   0.6045844,
   -1.204196,
   0.03892108,
   0.4142364,
   0.5531121,
   -0.9791331,
   1.237657,
   2.718224,
   -2.194347,
   -0.3346863,
   0.3271461,
   -0.9498886,
   -0.4542918,
   -1.175274,
   1.468781,
   -1.450288,
   0.7370526,
   -1.060007,
   -0.730668,
   -1.130707,
   -1.606654,
   -0.1068487,
   0.855327,
   2.567674,
   -0.2488312,
   -0.4528957,
   -0.969567,
   -1.094319,
   0.5565602,
   0.8712341,
   1.335696,
   -0.9267654,
   -0.9459145,
   0.789129,
   -0.7488133,
   0.04179985,
   0.4974176,
   0.03245785,
   0.4262521,
   -0.176571,
   0.4170654,
   -0.6362191,
   -1.57658,
   0.9178638,
   0.4717479,
   0.2054333,
   -1.767653,
   1.911463,
   -0.6399557,
   -2.489204,
   -1.412528,
   0.8632589,
   1.799064,
   0.3565065,
   0.5525973,
   -0.07038015,
   -0.7199584,
   1.512853,
   -0.1911216,
   0.9618306,
   0.1198197,
   1.612378,
   -0.2183261,
   -1.040637,
   1.170079,
   1.043754,
   1.20915,
   1.440658,
   0.005933356,
   -0.0989747,
   0.06617057,
   -0.265116,
   1.310831,
   0.6425196,
   1.291464,
   -0.9905305,
   -1.712993,
   -0.4992559,
   0.9119843,
   0.8634139,
   0.58887,
   0.3024852,
   1.167102,
   0.9229695,
   0.5793098,
   0.4874681,
   0.5358153,
   -0.3632342,
   0.4569088};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002[411] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002[411] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002[411] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002[411] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(411,pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002);
   grae->SetName("pull_h_dm_data_model_Norm_dstarM__Range_r1_");
   grae->SetTitle("Pull of Histogram of dm_data_plot__dstarM and Projection of ");
   grae->SetFillColor(1);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002 = new TH1F("Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002","Pull of Histogram of dm_data_plot__dstarM and Projection of ",411,2002.425,2027.025);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMinimum(-5);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMaximum(5);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetDirectory(0);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetStats(0);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetLineWidth(2);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleSize(0.144);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleSize(0.144);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002);
   
   grae->Draw("p");
   
   TH1D *frame_4086010__4__4__4__4 = new TH1D("frame_4086010__4__4__4__4","",100,2000,2025);
   frame_4086010__4__4__4__4->SetBinContent(1,4.139831);
   frame_4086010__4__4__4__4->SetMinimum(-5.5);
   frame_4086010__4__4__4__4->SetMaximum(5.5);
   frame_4086010__4__4__4__4->SetEntries(1);
   frame_4086010__4__4__4__4->SetDirectory(0);
   frame_4086010__4__4__4__4->SetStats(0);
   frame_4086010__4__4__4__4->SetLineWidth(2);
   frame_4086010__4__4__4__4->SetMarkerStyle(20);
   frame_4086010__4__4__4__4->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_4086010__4__4__4__4->GetXaxis()->SetNdivisions(505);
   frame_4086010__4__4__4__4->GetXaxis()->SetLabelFont(132);
   frame_4086010__4__4__4__4->GetXaxis()->SetLabelOffset(0.01);
   frame_4086010__4__4__4__4->GetXaxis()->SetLabelSize(0.12);
   frame_4086010__4__4__4__4->GetXaxis()->SetTitleSize(0.144);
   frame_4086010__4__4__4__4->GetXaxis()->SetTitleOffset(0.95);
   frame_4086010__4__4__4__4->GetXaxis()->SetTitleFont(132);
   frame_4086010__4__4__4__4->GetYaxis()->SetLabelFont(132);
   frame_4086010__4__4__4__4->GetYaxis()->SetLabelOffset(0.01);
   frame_4086010__4__4__4__4->GetYaxis()->SetLabelSize(0.12);
   frame_4086010__4__4__4__4->GetYaxis()->SetTitleSize(0.144);
   frame_4086010__4__4__4__4->GetYaxis()->SetTickLength(0.06);
   frame_4086010__4__4__4__4->GetYaxis()->SetTitleOffset(0.95);
   frame_4086010__4__4__4__4->GetYaxis()->SetTitleFont(132);
   frame_4086010__4__4__4__4->GetZaxis()->SetLabelFont(132);
   frame_4086010__4__4__4__4->GetZaxis()->SetLabelSize(0.06);
   frame_4086010__4__4__4__4->GetZaxis()->SetTitleSize(0.072);
   frame_4086010__4__4__4__4->GetZaxis()->SetTitleOffset(1.2);
   frame_4086010__4__4__4__4->GetZaxis()->SetTitleFont(132);
   frame_4086010__4__4__4__4->Draw("AXISSAME");
   TLine *line = new TLine(2000,0,2025,0);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,2,2025,2);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,-2,2025,-2);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,4,2025,4);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,-4,2025,-4);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   p2->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: cv/
//=========  (Wed Jul  6 12:53:00 2016) by ROOT version6.06/04
   TCanvas *cv = new TCanvas("cv", "",0,89,700,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.35,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,0.01,2026.582,789.4732);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_2a8dcb0__1__1__1__1 = new TH1D("frame_2a8dcb0__1__1__1__1","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__1__1__1__1->SetBinContent(1,598.9074);
   frame_2a8dcb0__1__1__1__1->SetMinimum(0.01);
   frame_2a8dcb0__1__1__1__1->SetMaximum(750);
   frame_2a8dcb0__1__1__1__1->SetEntries(1);
   frame_2a8dcb0__1__1__1__1->SetDirectory(0);
   frame_2a8dcb0__1__1__1__1->SetStats(0);
   frame_2a8dcb0__1__1__1__1->SetLineWidth(2);
   frame_2a8dcb0__1__1__1__1->SetMarkerStyle(20);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[108] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.584,
   2004.636,
   2004.739,
   2004.842,
   2004.944,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[108] = {
   0,
   1.020765,
   1.527147,
   2.283247,
   2.887318,
   3.409251,
   4.30561,
   5.077303,
   5.766538,
   6.395536,
   7.522178,
   8.521071,
   9.425938,
   10.2573,
   11.02882,
   11.75016,
   12.42848,
   13.06928,
   13.6769,
   14.25483,
   14.80594,
   15.33265,
   15.83698,
   16.32068,
   16.78527,
   17.23205,
   17.66218,
   18.07671,
   18.47653,
   18.86249,
   19.23532,
   19.5957,
   19.94424,
   20.2815,
   20.60801,
   20.92423,
   21.2306,
   21.52753,
   21.8154,
   22.09457,
   22.36535,
   22.62806,
   22.88298,
   23.13039,
   23.37055,
   23.60369,
   23.83005,
   24.04983,
   24.26325,
   24.47049,
   24.67174,
   24.86719,
   25.05698,
   25.2413,
   25.42028,
   25.59407,
   25.76282,
   25.92665,
   26.0857,
   26.24008,
   26.38993,
   26.53534,
   26.67643,
   26.81331,
   26.94608,
   27.07483,
   27.19966,
   27.32066,
   27.43792,
   27.55152,
   27.66155,
   27.76809,
   27.87121,
   27.97099,
   28.0675,
   28.16081,
   28.25099,
   28.33811,
   28.42223,
   28.50341,
   28.58171,
   28.6572,
   28.72993,
   28.79995,
   28.86732,
   28.9321,
   28.99434,
   29.05408,
   29.11137,
   29.16627,
   29.21881,
   29.26905,
   29.31703,
   29.36279,
   29.40638,
   29.44783,
   29.48719,
   29.52449,
   29.55978,
   29.59309,
   29.62445,
   29.65392,
   29.68151,
   29.70726,
   29.73122,
   29.7534,
   29.77385,
   0};
   TGraph *graph = new TGraph(108,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221","Projection of ",108,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMinimum(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMaximum(32.75124);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   3,
   0,
   5,
   3,
   3,
   4,
   5,
   2,
   4,
   6,
   5,
   4,
   10,
   3,
   8,
   8,
   15,
   11,
   7,
   6,
   8,
   9,
   9,
   6,
   10,
   14,
   13,
   11,
   11,
   11.59895,
   11,
   12,
   8,
   10,
   9,
   12,
   14,
   9,
   17,
   11,
   14,
   14,
   15,
   18,
   20,
   11,
   5,
   17,
   14,
   13,
   13,
   21,
   16,
   10,
   21,
   17,
   12,
   15,
   15,
   15,
   14,
   19,
   19,
   11,
   19,
   11,
   13,
   20,
   14,
   22,
   14,
   19,
   20,
   18,
   16,
   21,
   27,
   17,
   20,
   18,
   17,
   17,
   16,
   17,
   21,
   26,
   29,
   24,
   33,
   23,
   14,
   16,
   25,
   16,
   20,
   23,
   28,
   31,
   36,
   44,
   49,
   61,
   59,
   71,
   89,
   103,
   136,
   158,
   212,
   249,
   277,
   343,
   379,
   410,
   547,
   531,
   489,
   416,
   393,
   387,
   279,
   259,
   189,
   165,
   151,
   122,
   103,
   81,
   73,
   65,
   52,
   58,
   36,
   48,
   39,
   33,
   31,
   33,
   30,
   43,
   30,
   29,
   38,
   48,
   22,
   34,
   21,
   25,
   26,
   32,
   32,
   25,
   31,
   25,
   23,
   25,
   22,
   28,
   20,
   32,
   21,
   27,
   32,
   27,
   28,
   20,
   23,
   23,
   19,
   31,
   26,
   13,
   31,
   26,
   25,
   23,
   19,
   20,
   27,
   24,
   26,
   24,
   22,
   34,
   31,
   27,
   25,
   23,
   25,
   23,
   17,
   23,
   29,
   35,
   25,
   28,
   30,
   27,
   29,
   30,
   24,
   25,
   26,
   27,
   29,
   30,
   25,
   29,
   24,
   31,
   28,
   25,
   29,
   22,
   27,
   32,
   25,
   21,
   34,
   22,
   22,
   26,
   22,
   23,
   22,
   24,
   14,
   16,
   26,
   27,
   23,
   28,
   20,
   38,
   24,
   27,
   18,
   26,
   33,
   24,
   32,
   34,
   26,
   17,
   28,
   25,
   22,
   22,
   34,
   26,
   38,
   20,
   31,
   32,
   25,
   35,
   32,
   31,
   33,
   33,
   27,
   32,
   21,
   26,
   24,
   29,
   26,
   16,
   33,
   28,
   30,
   28,
   18,
   25,
   33,
   31,
   28,
   33,
   33,
   29,
   28,
   23,
   20,
   30,
   26,
   32,
   30,
   29,
   20,
   25,
   33,
   27,
   17,
   40,
   30,
   27,
   26,
   22,
   23,
   22,
   23,
   27,
   23,
   22,
   23,
   32,
   33,
   33,
   24,
   36,
   18,
   33,
   29,
   33,
   33,
   28,
   31,
   30,
   26,
   35,
   29,
   27,
   24,
   30,
   23,
   30,
   24,
   29,
   29,
   28,
   26,
   34,
   24,
   20,
   22,
   25,
   33,
   31,
   24,
   22,
   33,
   26,
   35,
   33,
   33,
   23,
   30,
   36,
   27,
   31,
   25,
   24,
   38,
   39,
   38,
   31,
   24,
   31,
   30,
   23,
   22,
   29,
   37,
   30,
   31,
   22,
   28,
   25,
   34,
   30,
   36,
   30,
   33,
   37,
   29,
   25,
   41,
   31,
   30,
   26,
   42,
   33,
   36,
   33,
   27,
   27,
   40,
   21,
   23,
   38,
   35,
   35,
   24,
   36,
   31,
   26,
   33,
   27,
   28,
   39,
   28,
   30,
   26,
   36,
   23,
   26,
   32,
   29,
   25,
   35};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_h_dm_data3001300130013001 = new TH1F("Graph_Graph_Graph_Graph_h_dm_data3001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMaximum(627.4268);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_h_dm_data3001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.533,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.002295313,
   2.285883,
   3.412281,
   5.081321,
   6.400893,
   7.529358,
   8.530745,
   9.439039,
   10.27514,
   11.05323,
   11.78374,
   12.47489,
   13.13371,
   13.76669,
   14.38038,
   14.98189,
   15.57951,
   16.18331,
   16.80642,
   17.46792,
   18.20156,
   19.07746,
   20.2462,
   22.01044,
   25.01431,
   27.49766,
   31.38797,
   37.96982,
   42.93238,
   49.51818,
   58.23095,
   69.70144,
   76.71192,
   84.72537,
   93.87301,
   104.2987,
   116.1565,
   129.605,
   144.7984,
   161.8738,
   180.9336,
   202.0246,
   225.1144,
   250.0681,
   276.6266,
   304.3916,
   361.2311,
   388.8271,
   414.7302,
   438.0319,
   457.8516,
   473.3997,
   484.0378,
   489.3295,
   489.0761,
   483.3318,
   472.3977,
   456.7952,
   437.2215,
   234.59,
   212.8355,
   192.8818,
   174.7371,
   158.3476,
   143.6182,
   130.4303,
   118.6553,
   108.1639,
   98.83287,
   90.54736,
   76.70331,
   65.90346,
   57.54252,
   51.1097,
   46.17286,
   39.42039,
   35.22147,
   32.41375,
   28.97079,
   27.1648,
   26.27185,
   25.84932,
   25.64581,
   25.54341,
   25.49485,
   25.48232,
   25.49805,
   25.53719,
   25.59581,
   25.67041,
   25.75792,
   25.85564,
   25.96127,
   26.07284,
   26.18871,
   26.3075,
   26.42808,
   26.54949,
   26.67098,
   26.79192,
   26.91179,
   27.03018,
   27.14677,
   27.2613,
   27.37356,
   27.48339,
   27.59067,
   27.6953,
   27.79723,
   27.89642,
   27.99282,
   28.08644,
   28.17726,
   28.2653,
   28.35058,
   28.43311,
   28.51291,
   28.59003,
   28.66448,
   28.73631,
   28.80556,
   28.87226,
   28.93645,
   28.99816,
   29.05745,
   29.11435,
   29.16891,
   29.22115,
   29.27112,
   29.31887,
   29.36443,
   29.40783,
   29.44912,
   29.48834,
   29.52552,
   29.56069,
   29.59391,
   29.62519,
   29.65457,
   29.6821,
   29.70779,
   29.73169,
   29.75383,
   29.77423,
   29.77423};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMinimum(0.002065782);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMaximum(538.2623);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112);
   
   graph->Draw("l");
   
   TH1D *frame_2a8dcb0__2__2__2__2 = new TH1D("frame_2a8dcb0__2__2__2__2","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__2__2__2__2->SetBinContent(1,598.9074);
   frame_2a8dcb0__2__2__2__2->SetMinimum(1);
   frame_2a8dcb0__2__2__2__2->SetMaximum(898.3611);
   frame_2a8dcb0__2__2__2__2->SetEntries(1);
   frame_2a8dcb0__2__2__2__2->SetDirectory(0);
   frame_2a8dcb0__2__2__2__2->SetStats(0);
   frame_2a8dcb0__2__2__2__2->SetLineWidth(2);
   frame_2a8dcb0__2__2__2__2->SetMarkerStyle(20);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(//0.19,0.78,0.34,0.90,
				 0.19,0.82,0.34,0.9,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   //TLegend *leg = new TLegend(0.6,0.6,0.8,0.9,NULL,"brNDC");
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(ci);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(b)");
   pt->Draw();
   p1->Modified();
   cv->cd();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "",0,0,1,0.35);
   p2->Draw();
   p2->cd();
   p2->Range(1994.937,-10.21429,2026.582,5.5);
   p2->SetFillColor(0);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.16);
   p2->SetRightMargin(0.05);
   p2->SetTopMargin(0);
   p2->SetBottomMargin(0.3);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_300faf0__3__3__3__3 = new TH1D("frame_300faf0__3__3__3__3","",100,2000,2025);
   frame_300faf0__3__3__3__3->SetBinContent(1,4.417698);
   frame_300faf0__3__3__3__3->SetMinimum(-5.5);
   frame_300faf0__3__3__3__3->SetMaximum(5.5);
   frame_300faf0__3__3__3__3->SetEntries(1);
   frame_300faf0__3__3__3__3->SetDirectory(0);
   frame_300faf0__3__3__3__3->SetStats(0);
   frame_300faf0__3__3__3__3->SetLineWidth(2);
   frame_300faf0__3__3__3__3->SetMarkerStyle(20);
   frame_300faf0__3__3__3__3->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_300faf0__3__3__3__3->GetXaxis()->SetNdivisions(505);
   frame_300faf0__3__3__3__3->GetXaxis()->SetLabelFont(132);
   frame_300faf0__3__3__3__3->GetXaxis()->SetLabelOffset(0.01);
   frame_300faf0__3__3__3__3->GetXaxis()->SetLabelSize(0.12);
   frame_300faf0__3__3__3__3->GetXaxis()->SetTitleSize(0.144);
   frame_300faf0__3__3__3__3->GetXaxis()->SetTitleOffset(0.95);
   frame_300faf0__3__3__3__3->GetXaxis()->SetTitleFont(132);
   frame_300faf0__3__3__3__3->GetYaxis()->SetTitle("#Delta/#sigma");
   frame_300faf0__3__3__3__3->GetYaxis()->CenterTitle(true);
   frame_300faf0__3__3__3__3->GetYaxis()->SetLabelFont(132);
   frame_300faf0__3__3__3__3->GetYaxis()->SetLabelOffset(0.01);
   frame_300faf0__3__3__3__3->GetYaxis()->SetLabelSize(0.12);
   frame_300faf0__3__3__3__3->GetYaxis()->SetTitleSize(0.144);
   frame_300faf0__3__3__3__3->GetYaxis()->SetTickLength(0.06);
   frame_300faf0__3__3__3__3->GetYaxis()->SetTitleOffset(0.3);
   frame_300faf0__3__3__3__3->GetYaxis()->SetTitleFont(132);
   frame_300faf0__3__3__3__3->GetZaxis()->SetLabelFont(132);
   frame_300faf0__3__3__3__3->GetZaxis()->SetLabelSize(0.06);
   frame_300faf0__3__3__3__3->GetZaxis()->SetTitleSize(0.072);
   frame_300faf0__3__3__3__3->GetZaxis()->SetTitleOffset(1.2);
   frame_300faf0__3__3__3__3->GetZaxis()->SetTitleFont(132);
   frame_300faf0__3__3__3__3->Draw("FUNC");
   
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002[411] = {
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002[411] = {
   0,
   0.5152215,
   0,
   0.7633295,
   -0.4213018,
   -0.6555336,
   -0.2705594,
   0.02378277,
   -2.330438,
   -0.8082455,
   0.02561947,
   -0.5625946,
   -1.276498,
   1.003297,
   -2.368059,
   0.2206531,
   0.1284842,
   1.838375,
   0.8673231,
   -0.5166118,
   -1.062608,
   -0.2911976,
   -0.01480482,
   -0.08839924,
   -1.421623,
   0.09945854,
   1.098786,
   0.8065469,
   0.2129281,
   0.1559019,
   0.2721549,
   0.04184955,
   0.2741446,
   -1.141299,
   -0.4445046,
   -0.8610714,
   0.0690564,
   0.5532254,
   -1.032674,
   1.148158,
   -0.4323749,
   0.3752136,
   0.3324137,
   0.5379924,
   1.160478,
   1.513234,
   -0.7195491,
   -3.819354,
   0.8017747,
   0.04127053,
   -0.2758944,
   -0.3172671,
   1.463567,
   0.3897404,
   -1.450616,
   1.36747,
   0.5142538,
   -0.8734168,
   -0.04411817,
   -0.08162527,
   -0.1191324,
   -0.4294737,
   0.7447491,
   0.7110776,
   -1.521805,
   0.6436562,
   -1.611828,
   -0.9699734,
   0.7493624,
   -0.7483876,
   1.074399,
   -0.8342339,
   0.3940875,
   0.5717609,
   0.08989241,
   -0.4492367,
   0.6600492,
   1.70249,
   -0.3291725,
   0.3197302,
   -0.1845627,
   -0.4840874,
   -0.5463794,
   -0.8842174,
   -0.684183,
   0.1952944,
   1.086097,
   1.505838,
   0.5471232,
   1.958635,
   0.1470837,
   -2.411973,
   -1.938735,
   0.1029789,
   -2.336646,
   -1.465488,
   -1.023893,
   -0.3404873,
   -0.1623582,
   0.1493776,
   0.8332283,
   0.7974722,
   1.418792,
   0.07281166,
   0.1669259,
   0.5161632,
   0.005202673,
   0.7617555,
   0.01844284,
   1.113657,
   0.487767,
   -0.9674106,
   -0.2753534,
   -1.14683,
   -1.80249,
   2.977838,
   1.811823,
   0.385343,
   -1.802914,
   -0.7611977,
   1.431677,
   -1.830839,
   -0.08242349,
   -1.846911,
   -0.9372836,
   0.3822046,
   0.04941061,
   0.1411115,
   -0.5597492,
   -0.05670624,
   0.168296,
   -0.5521576,
   1.044071,
   -1.590118,
   0.8287861,
   -0.02299652,
   -0.7141213,
   -0.7389283,
   -0.1304199,
   -0.437384,
   1.744774,
   -0.1317926,
   -0.1643332,
   1.452196,
   2.804142,
   -1.307633,
   1.081409,
   -1.365033,
   -0.3985055,
   -0.1520832,
   0.9619441,
   1.000314,
   -0.2404084,
   0.8801854,
   -0.1993257,
   -0.6034245,
   -0.1642671,
   -0.8041647,
   0.4304263,
   -1.268506,
   1.125261,
   -1.005913,
   0.272359,
   1.138461,
   0.2810888,
   0.4672366,
   -1.233373,
   -0.5221221,
   -0.5200698,
   -1.489166,
   0.9899705,
   0.1009933,
   -3.46209,
   0.9902419,
   0.09994279,
   -0.09884261,
   -0.5208766,
   -1.492929,
   -1.233648,
   0.2835643,
   -0.3135492,
   0.0882993,
   -0.3192517,
   -0.7628866,
   1.441874,
   0.9681202,
   0.2640668,
   -0.1292005,
   -0.5555108,
   -0.1368643,
   -0.564155,
   -2.116575,
   -0.5730254,
   0.5996576,
   1.556014,
   -0.1636505,
   0.4078225,
   0.754656,
   0.2131857,
   0.572326,
   0.7405929,
   -0.4020699,
   -0.1993706,
   -0.004701684,
   0.1826169,
   0.5425233,
   0.7108366,
   -0.2269506,
   0.5268328,
   -0.4472653,
   0.85851,
   0.3309279,
   -0.255554,
   0.5001434,
   -0.9244257,
   0.1221578,
   0.9909115,
   -0.2847733,
   -1.190019,
   1.289178,
   -0.962042,
   -0.9683343,
   -0.112064,
   -0.9809253,
   -0.7570071,
   -0.9935174,
   -0.5489829,
   -3.399256,
   -2.687062,
   -0.1525085,
   0.03716082,
   -0.7998705,
   0.2144606,
   -1.541617,
   1.796876,
   -0.6025931,
   0.003681554,
   -2.123595,
   -0.2036278,
   1.032865,
   -0.6317608,
   0.8620827,
   1.174495,
   -0.2313025,
   -2.475623,
   0.1445538,
   -0.4525799,
   -1.127872,
   -1.133689,
   1.141364,
   -0.2690806,
   1.719746,
   -1.660386,
   0.6372092,
   0.7992311,
   -0.5010095,
   1.26247,
   0.7853834,
   0.6136615,
   0.9384711,
   0.9340435,
   -0.1269715,
   0.7627565,
   -1.464294,
   -0.340264,
   -0.7674639,
   0.2257003,
   -0.3547774,
   -2.958281,
   0.8952406,
   0.02242408,
   0.3824567,
   0.01348723,
   -2.345724,
   -0.5950999,
   0.8706047,
   0.5349522,
   -0.008365864,
   0.858721,
   0.854777,
   0.1649426,
   -0.02529231,
   -1.075082,
   -1.828649,
   0.328749,
   -0.4355285,
   0.664297,
   0.3170274,
   0.1328925,
   -1.857072,
   -0.6651616,
   0.8100642,
   -0.2630266,
   -2.761701,
   1.833039,
   0.2872063,
   -0.2783809,
   -0.4836044,
   -1.382672,
   -1.147811,
   -1.390863,
   -1.155685,
   -0.3004562,
   -1.163502,
   -1.406785,
   -1.171122,
   0.5949238,
   0.7567676,
   0.7536559,
   -0.9569416,
   1.21575,
   -2.527426,
   0.7415236,
   0.04510479,
   0.7356635,
   0.7327334,
   -0.1526077,
   0.3908685,
   0.2117954,
   -0.5601393,
   1.035759,
   0.0208031,
   -0.3663431,
   -1.004123,
   0.1944818,
   -1.240629,
   0.188992,
   -1.016508,
   0.0009558505,
   -0.001744548,
   -0.1934812,
   -0.5958436,
   0.848467,
   -1.034227,
   -2.030458,
   -1.512514,
   -0.8216297,
   0.6751315,
   0.3349774,
   -1.050869,
   -1.526825,
   0.6659411,
   -0.6250533,
   0.980403,
   0.6593092,
   0.6571297,
   -1.300551,
   0.1370452,
   1.12308,
   -0.4375457,
   0.3079943,
   -0.8593532,
   -1.083567,
   1.408094,
   1.548279,
   1.404501,
   0.2957835,
   -1.094967,
   0.291898,
   0.1122226,
   -1.333634,
   -1.579057,
   -0.07734912,
   1.245063,
   0.1028601,
   0.2789901,
   -1.58969,
   -0.2770174,
   -0.8950742,
   0.7743326,
   0.09236073,
   1.082807,
   0.0890608,
   0.6055759,
   1.228058,
   -0.1000087,
   -0.9094228,
   1.787305,
   0.2579099,
   0.07812504,
   -0.702128,
   1.915177,
   0.5925307,
   1.066038,
   0.5898834,
   -0.5040232,
   -0.5054702,
   1.639065,
   -1.885574,
   -1.386189,
   1.353731,
   0.9023323,
   0.9012014,
   -1.158427,
   1.053033,
   0.2356302,
   -0.7245143,
   0.574359,
   -0.5209248,
   -0.3236667,
   1.486231,
   -0.3258624,
   0.04927469,
   -0.7326132,
   1.043168,
   -1.406716,
   -0.735779,
   0.3965324,
   -0.141469,
   -0.9533588,
   0.8837349};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002[411] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002[411] = {
   0,
   1,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002[411] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002[411] = {
   0,
   1,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(411,pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002);
   grae->SetName("pull_h_dm_data_model_Norm_dstarM__Range_r1_");
   grae->SetTitle("Pull of Histogram of dm_data_plot__dstarM and Projection of ");
   grae->SetFillColor(1);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002 = new TH1F("Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002","Pull of Histogram of dm_data_plot__dstarM and Projection of ",411,2002.425,2027.025);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMinimum(-5);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMaximum(5);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetDirectory(0);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetStats(0);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetLineWidth(2);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleSize(0.144);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleSize(0.144);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002);
   
   grae->Draw("p");
   
   TH1D *frame_300faf0__4__4__4__4 = new TH1D("frame_300faf0__4__4__4__4","",100,2000,2025);
   frame_300faf0__4__4__4__4->SetBinContent(1,4.417698);
   frame_300faf0__4__4__4__4->SetMinimum(-5.5);
   frame_300faf0__4__4__4__4->SetMaximum(5.5);
   frame_300faf0__4__4__4__4->SetEntries(1);
   frame_300faf0__4__4__4__4->SetDirectory(0);
   frame_300faf0__4__4__4__4->SetStats(0);
   frame_300faf0__4__4__4__4->SetLineWidth(2);
   frame_300faf0__4__4__4__4->SetMarkerStyle(20);
   frame_300faf0__4__4__4__4->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_300faf0__4__4__4__4->GetXaxis()->SetNdivisions(505);
   frame_300faf0__4__4__4__4->GetXaxis()->SetLabelFont(132);
   frame_300faf0__4__4__4__4->GetXaxis()->SetLabelOffset(0.01);
   frame_300faf0__4__4__4__4->GetXaxis()->SetLabelSize(0.12);
   frame_300faf0__4__4__4__4->GetXaxis()->SetTitleSize(0.144);
   frame_300faf0__4__4__4__4->GetXaxis()->SetTitleOffset(0.95);
   frame_300faf0__4__4__4__4->GetXaxis()->SetTitleFont(132);
   frame_300faf0__4__4__4__4->GetYaxis()->SetLabelFont(132);
   frame_300faf0__4__4__4__4->GetYaxis()->SetLabelOffset(0.01);
   frame_300faf0__4__4__4__4->GetYaxis()->SetLabelSize(0.12);
   frame_300faf0__4__4__4__4->GetYaxis()->SetTitleSize(0.144);
   frame_300faf0__4__4__4__4->GetYaxis()->SetTickLength(0.06);
   frame_300faf0__4__4__4__4->GetYaxis()->SetTitleOffset(0.95);
   frame_300faf0__4__4__4__4->GetYaxis()->SetTitleFont(132);
   frame_300faf0__4__4__4__4->GetZaxis()->SetLabelFont(132);
   frame_300faf0__4__4__4__4->GetZaxis()->SetLabelSize(0.06);
   frame_300faf0__4__4__4__4->GetZaxis()->SetTitleSize(0.072);
   frame_300faf0__4__4__4__4->GetZaxis()->SetTitleOffset(1.2);
   frame_300faf0__4__4__4__4->GetZaxis()->SetTitleFont(132);
   frame_300faf0__4__4__4__4->Draw("AXISSAME");
   TLine *line = new TLine(2000,0,2025,0);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,2,2025,2);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,-2,2025,-2);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,4,2025,4);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2000,-4,2025,-4);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   p2->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: cc/cc
//=========  (Sat Jul  9 15:51:13 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,0,800,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->SetHighLightColor(2);
   cc->Range(0,0,1,1);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.14);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.67,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(-1.328947,2.9,4.592105,5.057895);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.14);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH2D *axisPlotPos__1 = new TH2D("axisPlotPos__1","",100,-0.5,4,100,2.9,4.95);
   axisPlotPos__1->SetStats(0);
   axisPlotPos__1->SetLineWidth(2);
   axisPlotPos__1->SetMarkerStyle(20);
   axisPlotPos__1->GetXaxis()->SetTitle(" D^{0} t/#tau");
   axisPlotPos__1->GetXaxis()->SetNdivisions(505);
   axisPlotPos__1->GetXaxis()->SetLabelFont(132);
   axisPlotPos__1->GetXaxis()->SetLabelOffset(0.01);
   axisPlotPos__1->GetXaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetXaxis()->SetTitleSize(0.072);
   axisPlotPos__1->GetXaxis()->SetTickLength(0.04);
   axisPlotPos__1->GetXaxis()->SetTitleOffset(0.95);
   axisPlotPos__1->GetXaxis()->SetTitleFont(132);
   axisPlotPos__1->GetYaxis()->SetTitle("R^{+}[10^{-3}]");
   axisPlotPos__1->GetYaxis()->CenterTitle(true);
   axisPlotPos__1->GetYaxis()->SetLabelFont(132);
   axisPlotPos__1->GetYaxis()->SetLabelOffset(0.01);
   axisPlotPos__1->GetYaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetYaxis()->SetTitleSize(0.1);
   axisPlotPos__1->GetYaxis()->SetTitleOffset(0.65);
   axisPlotPos__1->GetYaxis()->SetTitleFont(132);
   axisPlotPos__1->GetZaxis()->SetLabelFont(132);
   axisPlotPos__1->GetZaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetZaxis()->SetTitleSize(0.072);
   axisPlotPos__1->GetZaxis()->SetTitleOffset(1.2);
   axisPlotPos__1->GetZaxis()->SetTitleFont(132);
   axisPlotPos__1->Draw("AXIS");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fx1001[5] = {
   0.0113749,
   0.348194,
   0.688948,
   1.16982,
   2.46091};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fy1001[5] = {
   3.418948,
   3.657759,
   3.612732,
   3.869495,
   4.30613};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fey1001[5] = {
   0.1696024,
   0.1631677,
   0.1570868,
   0.1687993,
   0.1658575};
   TGraphErrors *gre = new TGraphErrors(5,Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fx1001,Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fy1001,Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fex1001,Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph_fey1001);
   gre->SetName("Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph");
   gre->SetTitle(";t/#tau;R^{+}[10^{-3}]");
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001 = new TH1F("Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001","",100,0,2.705864);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetMinimum(3.127082);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetMaximum(4.594252);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetDirectory(0);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetStats(0);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetLineWidth(2);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->SetMarkerStyle(20);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetTitle("t/#tau");
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetTitle("R^{+}[10^{-3}]");
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetZaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_plus_graph1001);
   
   gre->Draw("p ");
   Double_t xAxis1[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2 = new TH1D("Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2","Results_tt_GP035_scale_timedep_unblind_mixing Fit Pos",5, xAxis1);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetBinContent(1,3.560788);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetBinContent(2,3.653554);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetBinContent(3,3.750505);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetBinContent(4,3.892285);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetBinContent(5,4.311413);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos__2->Draw("same");
   Double_t xAxis2[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3 = new TH1D("Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3","Results_tt_GP035_scale_timedep_unblind_noDCPV Fit Pos",5, xAxis2);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetBinContent(1,3.559629);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetBinContent(2,3.620467);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetBinContent(3,3.694705);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetBinContent(4,3.819792);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetBinContent(5,4.313068);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetStats(0);

   ci = TColor::GetColor("#009900");
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetLineStyle(5);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos__3->Draw("same");
   Double_t xAxis3[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4 = new TH1D("Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4","Results_tt_GP035_scale_timedep_unblind_allCPV Fit Pos",5, xAxis3);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetBinContent(1,3.453456);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetBinContent(2,3.567582);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetBinContent(3,3.683965);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetBinContent(4,3.849684);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetBinContent(5,4.306084);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetStats(0);

   ci = TColor::GetColor("#cc00cc");
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetLineStyle(2);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos__4->Draw("same");
   
   gre->Draw("p same");
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   TPaveText *pt2 = new TPaveText(0.19,0.67,0.34,0.75,"BRNDC");
   pt2->SetBorderSize(0);
   pt2->SetFillColor(0);
   pt2->SetLineWidth(2);
   pt2->SetTextAlign(12);
   pt2->SetTextFont(132);
   pt2->SetTextSize(0.1);
   TText *AText2 = pt2->AddText("D^{0}");
   pt2->Draw();
   p1->Modified();
   cc->cd();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "",0,0.34,1,0.67);
   p2->Draw();
   p2->cd();
   p2->Range(-1.328947,2.9,4.592105,4.95);
   p2->SetFillColor(0);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.14);
   p2->SetTopMargin(0);
   p2->SetBottomMargin(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH2D *axisPlotNeg__5 = new TH2D("axisPlotNeg__5","",100,-0.5,4,100,2.9,4.95);
   axisPlotNeg__5->SetStats(0);
   axisPlotNeg__5->SetLineWidth(2);
   axisPlotNeg__5->SetMarkerStyle(20);
   axisPlotNeg__5->GetXaxis()->SetTitle(" D^{0} t/#tau");
   axisPlotNeg__5->GetXaxis()->SetNdivisions(505);
   axisPlotNeg__5->GetXaxis()->SetLabelFont(132);
   axisPlotNeg__5->GetXaxis()->SetLabelOffset(0.01);
   axisPlotNeg__5->GetXaxis()->SetLabelSize(0.08);
   axisPlotNeg__5->GetXaxis()->SetTitleSize(0.072);
   axisPlotNeg__5->GetXaxis()->SetTickLength(0.04);
   axisPlotNeg__5->GetXaxis()->SetTitleOffset(0.95);
   axisPlotNeg__5->GetXaxis()->SetTitleFont(132);
   axisPlotNeg__5->GetYaxis()->SetTitle("R^{-}[10^{-3}]");
   axisPlotNeg__5->GetYaxis()->CenterTitle(true);
   axisPlotNeg__5->GetYaxis()->SetLabelFont(132);
   axisPlotNeg__5->GetYaxis()->SetLabelOffset(0.01);
   axisPlotNeg__5->GetYaxis()->SetLabelSize(0.08);
   axisPlotNeg__5->GetYaxis()->SetTitleSize(0.1);
   axisPlotNeg__5->GetYaxis()->SetTitleOffset(0.65);
   axisPlotNeg__5->GetYaxis()->SetTitleFont(132);
   axisPlotNeg__5->GetZaxis()->SetLabelFont(132);
   axisPlotNeg__5->GetZaxis()->SetLabelSize(0.08);
   axisPlotNeg__5->GetZaxis()->SetTitleSize(0.072);
   axisPlotNeg__5->GetZaxis()->SetTitleOffset(1.2);
   axisPlotNeg__5->GetZaxis()->SetTitleFont(132);
   axisPlotNeg__5->Draw("AXIS");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fx1002[5] = {
   0.0118016,
   0.348199,
   0.688458,
   1.17055,
   2.45807};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fy1002[5] = {
   3.854279,
   3.500827,
   3.852919,
   4.036687,
   4.302025};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fex1002[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fey1002[5] = {
   0.1713106,
   0.1534709,
   0.1560721,
   0.1662671,
   0.1603219};
   TGraphErrors *gre2 = new TGraphErrors(5,Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fx1002,Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fy1002,Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fex1002,Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph_fey1002);
   gre2->SetName("Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph");
   gre2->SetTitle(";t/#tau;R^{-}[10^{-3}]");
   gre2->SetLineWidth(2);
   gre2->SetMarkerStyle(20);
   
   TH1F *Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002 = new TH1F("Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002","",100,0,2.702697);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetMinimum(3.235857);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetMaximum(4.573846);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetDirectory(0);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetStats(0);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetLineWidth(2);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->SetMarkerStyle(20);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetTitle("t/#tau");
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetXaxis()->SetTitleFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetTitle("R^{-}[10^{-3}]");
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetYaxis()->SetTitleFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetZaxis()->SetLabelFont(132);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetZaxis()->SetLabelSize(0.08);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002->GetZaxis()->SetTitleFont(132);
   gre2->SetHistogram(Graph_Results_tt_GP035_scale_timedep_unblind_mixingr_mins_graph1002);
   
   gre2->Draw("p ");
   Double_t xAxis4[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6 = new TH1D("Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6","Results_tt_GP035_scale_timedep_unblind_mixing Fit Neg",5, xAxis4);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetBinContent(1,3.563363);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetBinContent(2,3.656016);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetBinContent(3,3.752824);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetBinContent(4,3.894965);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetBinContent(5,4.312937);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_mixingtheFitNeg__6->Draw("same");
   Double_t xAxis5[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7 = new TH1D("Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7","Results_tt_GP035_scale_timedep_unblind_noDCPV Fit Neg",5, xAxis5);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetBinContent(1,3.563123);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetBinContent(2,3.689463);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetBinContent(3,3.810299);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetBinContent(4,3.970294);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetBinContent(5,4.311291);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetStats(0);

   ci = TColor::GetColor("#009900");
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetLineStyle(5);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitNeg__7->Draw("same");
   Double_t xAxis6[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8 = new TH1D("Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8","Results_tt_GP035_scale_timedep_unblind_allCPV Fit Neg",5, xAxis6);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetBinContent(1,3.675601);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetBinContent(2,3.744927);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetBinContent(3,3.820713);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetBinContent(4,3.937218);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetBinContent(5,4.318651);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetEntries(5);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetStats(0);

   ci = TColor::GetColor("#cc00cc");
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetLineColor(ci);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetLineStyle(2);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetLineWidth(3);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->SetMarkerStyle(20);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetNdivisions(505);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetXaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetLabelOffset(0.01);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetTitleOffset(0.95);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetYaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetZaxis()->SetLabelFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetZaxis()->SetLabelSize(0.08);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetZaxis()->SetTitleSize(0.072);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetZaxis()->SetTitleOffset(1.2);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->GetZaxis()->SetTitleFont(132);
   Results_tt_GP035_scale_timedep_unblind_allCPVtheFitNeg__8->Draw("same");
   gre2->Draw("p same");
   TLegend *leg = new TLegend(0.45,0.1,0.75,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(4000);
   TLegendEntry *entry=leg->AddEntry("Results_tt_GP035_scale_timedep_unblind_mixingtheFitPos","No CPV","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_tt_GP035_scale_timedep_unblind_noDCPVtheFitPos","No Direct CPV","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_tt_GP035_scale_timedep_unblind_allCPVtheFitPos","All CPV allowed","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPaveText *pt3 = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt3->SetBorderSize(0);
   pt3->SetFillColor(0);
   pt3->SetLineWidth(2);
   pt3->SetTextAlign(12);
   pt3->SetTextFont(132);
   pt3->SetTextSize(0.1);
   TText *AText3 = pt3->AddText("#bar{D}^{0}");
   pt3->Draw();
   p2->Modified();
   cc->cd();
  
// ------------>Primitives in pad: p3
   TPad *p3 = new TPad("p3", "",0,0,1,0.34);
   p3->Draw();
   p3->cd();
   p3->Range(-1.328947,-1.17381,4.592105,0.85);
   p3->SetFillColor(0);
   p3->SetBorderMode(0);
   p3->SetBorderSize(0);
   p3->SetTickx(1);
   p3->SetTicky(1);
   p3->SetLeftMargin(0.14);
   p3->SetTopMargin(0);
   p3->SetBottomMargin(0.16);
   p3->SetFrameLineWidth(2);
   p3->SetFrameBorderMode(0);
   p3->SetFrameLineWidth(2);
   p3->SetFrameBorderMode(0);
   
   TH2D *axisPlotDiff__9 = new TH2D("axisPlotDiff__9","",100,-0.5,4,100,-0.85,0.85);
   axisPlotDiff__9->SetStats(0);
   axisPlotDiff__9->SetLineWidth(2);
   axisPlotDiff__9->SetMarkerStyle(20);
   axisPlotDiff__9->GetXaxis()->SetTitle("t/#tau");
   axisPlotDiff__9->GetXaxis()->SetNdivisions(505);
   axisPlotDiff__9->GetXaxis()->SetLabelFont(132);
   axisPlotDiff__9->GetXaxis()->SetLabelOffset(0.01);
   axisPlotDiff__9->GetXaxis()->SetLabelSize(0.08);
   axisPlotDiff__9->GetXaxis()->SetTitleSize(0.1);
   axisPlotDiff__9->GetXaxis()->SetTitleOffset(0.65);
   axisPlotDiff__9->GetXaxis()->SetTitleFont(132);
   axisPlotDiff__9->GetXaxis()->SetTickLength(0.04);
   axisPlotDiff__9->GetYaxis()->SetTitle(" R^{+} - R^{-} [10^{-3}]");
   axisPlotDiff__9->GetYaxis()->CenterTitle(true);
   axisPlotDiff__9->GetYaxis()->SetLabelFont(132);
   axisPlotDiff__9->GetYaxis()->SetLabelOffset(0.01);
   axisPlotDiff__9->GetYaxis()->SetLabelSize(0.08);
   axisPlotDiff__9->GetYaxis()->SetTitleSize(0.1);
   axisPlotDiff__9->GetYaxis()->SetTitleOffset(0.65);
   axisPlotDiff__9->GetYaxis()->SetTitleFont(132);
   axisPlotDiff__9->GetZaxis()->SetLabelFont(132);
   axisPlotDiff__9->GetZaxis()->SetLabelSize(0.08);
   axisPlotDiff__9->GetZaxis()->SetTitleSize(0.072);
   axisPlotDiff__9->GetZaxis()->SetTitleOffset(1.2);
   axisPlotDiff__9->GetZaxis()->SetTitleFont(132);
   axisPlotDiff__9->Draw("AXIS");
   
   Double_t Graph0_fx1003[5] = {
   0.01158825,
   0.3481965,
   0.688703,
   1.170185,
   2.45949};
   Double_t Graph0_fy1003[5] = {
   -0.4353301,
   0.1569319,
   -0.2401869,
   -0.1671922,
   0.004105162};
   Double_t Graph0_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1003[5] = {
   0.2410649,
   0.2240023,
   0.221438,
   0.2369345,
   0.2306768};
   TGraphErrors* gre3 = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre3->SetName("Graph0");
   gre3->SetTitle("Graph");
   gre3->SetFillColor(1);
   gre3->SetLineWidth(2);
   gre3->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0,2.70428);
   Graph_Graph1003->SetMinimum(-0.7821278);
   Graph_Graph1003->SetMaximum(0.4866671);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(132);
   gre3->SetHistogram(Graph_Graph1003);
   
   gre3->Draw("p ");
   Double_t xAxis7[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *fitDiffMixing__10 = new TH1D("fitDiffMixing__10","Results_tt_GP035_scale_timedep_unblind_mixing Fit Pos",5, xAxis7);
   fitDiffMixing__10->SetBinContent(1,-0.002575169);
   fitDiffMixing__10->SetBinContent(2,-0.002461891);
   fitDiffMixing__10->SetBinContent(3,-0.002319077);
   fitDiffMixing__10->SetBinContent(4,-0.002680056);
   fitDiffMixing__10->SetBinContent(5,-0.001523685);
   fitDiffMixing__10->SetBinError(1,2.669111);
   fitDiffMixing__10->SetBinError(2,2.703622);
   fitDiffMixing__10->SetBinError(3,2.73922);
   fitDiffMixing__10->SetBinError(4,2.790565);
   fitDiffMixing__10->SetBinError(5,2.936724);
   fitDiffMixing__10->SetEntries(0.01155988);
   fitDiffMixing__10->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   fitDiffMixing__10->SetLineColor(ci);
   fitDiffMixing__10->SetLineWidth(3);
   fitDiffMixing__10->SetMarkerStyle(20);
   fitDiffMixing__10->GetXaxis()->SetNdivisions(505);
   fitDiffMixing__10->GetXaxis()->SetLabelFont(132);
   fitDiffMixing__10->GetXaxis()->SetLabelOffset(0.01);
   fitDiffMixing__10->GetXaxis()->SetLabelSize(0.08);
   fitDiffMixing__10->GetXaxis()->SetTitleSize(0.072);
   fitDiffMixing__10->GetXaxis()->SetTitleOffset(0.95);
   fitDiffMixing__10->GetXaxis()->SetTitleFont(132);
   fitDiffMixing__10->GetYaxis()->SetLabelFont(132);
   fitDiffMixing__10->GetYaxis()->SetLabelOffset(0.01);
   fitDiffMixing__10->GetYaxis()->SetLabelSize(0.08);
   fitDiffMixing__10->GetYaxis()->SetTitleSize(0.072);
   fitDiffMixing__10->GetYaxis()->SetTitleOffset(0.95);
   fitDiffMixing__10->GetYaxis()->SetTitleFont(132);
   fitDiffMixing__10->GetZaxis()->SetLabelFont(132);
   fitDiffMixing__10->GetZaxis()->SetLabelSize(0.08);
   fitDiffMixing__10->GetZaxis()->SetTitleSize(0.072);
   fitDiffMixing__10->GetZaxis()->SetTitleOffset(1.2);
   fitDiffMixing__10->GetZaxis()->SetTitleFont(132);
   fitDiffMixing__10->Draw("hist same");
   Double_t xAxis8[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *fitDiffnoDCPV__11 = new TH1D("fitDiffnoDCPV__11","Results_tt_GP035_scale_timedep_unblind_noDCPV Fit Pos",5, xAxis8);
   fitDiffnoDCPV__11->SetBinContent(1,-0.003494495);
   fitDiffnoDCPV__11->SetBinContent(2,-0.06899633);
   fitDiffnoDCPV__11->SetBinContent(3,-0.1155939);
   fitDiffnoDCPV__11->SetBinContent(4,-0.1505024);
   fitDiffnoDCPV__11->SetBinContent(5,0.001776504);
   fitDiffnoDCPV__11->SetBinError(1,2.668848);
   fitDiffnoDCPV__11->SetBinError(2,2.703688);
   fitDiffnoDCPV__11->SetBinError(3,2.739526);
   fitDiffnoDCPV__11->SetBinError(4,2.791072);
   fitDiffnoDCPV__11->SetBinError(5,2.936726);
   fitDiffnoDCPV__11->SetEntries(0.3368106);
   fitDiffnoDCPV__11->SetStats(0);

   ci = TColor::GetColor("#009900");
   fitDiffnoDCPV__11->SetLineColor(ci);
   fitDiffnoDCPV__11->SetLineStyle(5);
   fitDiffnoDCPV__11->SetLineWidth(3);
   fitDiffnoDCPV__11->SetMarkerStyle(20);
   fitDiffnoDCPV__11->GetXaxis()->SetNdivisions(505);
   fitDiffnoDCPV__11->GetXaxis()->SetLabelFont(132);
   fitDiffnoDCPV__11->GetXaxis()->SetLabelOffset(0.01);
   fitDiffnoDCPV__11->GetXaxis()->SetLabelSize(0.08);
   fitDiffnoDCPV__11->GetXaxis()->SetTitleSize(0.072);
   fitDiffnoDCPV__11->GetXaxis()->SetTitleOffset(0.95);
   fitDiffnoDCPV__11->GetXaxis()->SetTitleFont(132);
   fitDiffnoDCPV__11->GetYaxis()->SetLabelFont(132);
   fitDiffnoDCPV__11->GetYaxis()->SetLabelOffset(0.01);
   fitDiffnoDCPV__11->GetYaxis()->SetLabelSize(0.08);
   fitDiffnoDCPV__11->GetYaxis()->SetTitleSize(0.072);
   fitDiffnoDCPV__11->GetYaxis()->SetTitleOffset(0.95);
   fitDiffnoDCPV__11->GetYaxis()->SetTitleFont(132);
   fitDiffnoDCPV__11->GetZaxis()->SetLabelFont(132);
   fitDiffnoDCPV__11->GetZaxis()->SetLabelSize(0.08);
   fitDiffnoDCPV__11->GetZaxis()->SetTitleSize(0.072);
   fitDiffnoDCPV__11->GetZaxis()->SetTitleOffset(1.2);
   fitDiffnoDCPV__11->GetZaxis()->SetTitleFont(132);
   fitDiffnoDCPV__11->Draw("hist same");
   Double_t xAxis9[6] = {-0.5, 0.2, 0.5, 0.9, 1.5, 10}; 
   
   TH1D *fitDiffallCPV__12 = new TH1D("fitDiffallCPV__12","Results_tt_GP035_scale_timedep_unblind_allCPV Fit Pos",5, xAxis9);
   fitDiffallCPV__12->SetBinContent(1,-0.222145);
   fitDiffallCPV__12->SetBinContent(2,-0.1773452);
   fitDiffallCPV__12->SetBinContent(3,-0.1367479);
   fitDiffallCPV__12->SetBinContent(4,-0.0875334);
   fitDiffallCPV__12->SetBinContent(5,-0.01256639);
   fitDiffallCPV__12->SetBinError(1,2.670029);
   fitDiffallCPV__12->SetBinError(2,2.704165);
   fitDiffallCPV__12->SetBinError(3,2.739467);
   fitDiffallCPV__12->SetBinError(4,2.790502);
   fitDiffallCPV__12->SetBinError(5,2.93679);
   fitDiffallCPV__12->SetEntries(0.6363379);
   fitDiffallCPV__12->SetStats(0);

   ci = TColor::GetColor("#cc00cc");
   fitDiffallCPV__12->SetLineColor(ci);
   fitDiffallCPV__12->SetLineStyle(2);
   fitDiffallCPV__12->SetLineWidth(3);
   fitDiffallCPV__12->SetMarkerStyle(20);
   fitDiffallCPV__12->GetXaxis()->SetNdivisions(505);
   fitDiffallCPV__12->GetXaxis()->SetLabelFont(132);
   fitDiffallCPV__12->GetXaxis()->SetLabelOffset(0.01);
   fitDiffallCPV__12->GetXaxis()->SetLabelSize(0.08);
   fitDiffallCPV__12->GetXaxis()->SetTitleSize(0.072);
   fitDiffallCPV__12->GetXaxis()->SetTitleOffset(0.95);
   fitDiffallCPV__12->GetXaxis()->SetTitleFont(132);
   fitDiffallCPV__12->GetYaxis()->SetLabelFont(132);
   fitDiffallCPV__12->GetYaxis()->SetLabelOffset(0.01);
   fitDiffallCPV__12->GetYaxis()->SetLabelSize(0.08);
   fitDiffallCPV__12->GetYaxis()->SetTitleSize(0.072);
   fitDiffallCPV__12->GetYaxis()->SetTitleOffset(0.95);
   fitDiffallCPV__12->GetYaxis()->SetTitleFont(132);
   fitDiffallCPV__12->GetZaxis()->SetLabelFont(132);
   fitDiffallCPV__12->GetZaxis()->SetLabelSize(0.08);
   fitDiffallCPV__12->GetZaxis()->SetTitleSize(0.072);
   fitDiffallCPV__12->GetZaxis()->SetTitleOffset(1.2);
   fitDiffallCPV__12->GetZaxis()->SetTitleFont(132);
   fitDiffallCPV__12->Draw("hist same");
   gre3->Draw("p same");

   TPaveText *pt4 = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt4->SetBorderSize(0);
   pt4->SetFillColor(0);
   pt4->SetLineWidth(2);
   pt4->SetTextAlign(12);
   pt4->SetTextFont(132);
   pt4->SetTextSize(0.1);
   TText *AText4 = pt4->AddText("D^{0}#minus#kern[0.3]{#bar{D}^{0}}");
   pt4->Draw();
   p3->Modified();
   cc->cd();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: cc/cc
//=========  (Wed Jul  6 14:23:33 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,0,800,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->SetHighLightColor(2);
   cc->Range(0,0,1,1);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.14);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.67,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(-2.434211,2.9,11.38158,6.426316);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.14);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);

   TH2D *axisPlotPos__1 = new TH2D("axisPlotPos__1","",100,-0.5,10,100,2.9,6.25);
   axisPlotPos__1->SetStats(0);
   axisPlotPos__1->SetLineWidth(2);
   axisPlotPos__1->SetMarkerStyle(20);
   axisPlotPos__1->GetXaxis()->SetTitle(" D^{0} t/#tau");
   axisPlotPos__1->GetXaxis()->SetNdivisions(505);
   axisPlotPos__1->GetXaxis()->SetLabelFont(132);
   axisPlotPos__1->GetXaxis()->SetLabelOffset(0.01);
   axisPlotPos__1->GetXaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetXaxis()->SetTitleSize(0.072);
   axisPlotPos__1->GetXaxis()->SetTickLength(0.04);
   axisPlotPos__1->GetXaxis()->SetTitleOffset(0.95);
   axisPlotPos__1->GetXaxis()->SetTitleFont(132);
   axisPlotPos__1->GetYaxis()->SetTitle("R^{+}[10^{-3}]");
   axisPlotPos__1->GetYaxis()->CenterTitle(true);
   axisPlotPos__1->GetYaxis()->SetLabelFont(132);
   axisPlotPos__1->GetYaxis()->SetLabelOffset(0.01);
   axisPlotPos__1->GetYaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetYaxis()->SetTitleSize(0.1);
   axisPlotPos__1->GetYaxis()->SetTitleOffset(0.65);
   axisPlotPos__1->GetYaxis()->SetTitleFont(132);
   axisPlotPos__1->GetZaxis()->SetLabelFont(132);
   axisPlotPos__1->GetZaxis()->SetLabelSize(0.08);
   axisPlotPos__1->GetZaxis()->SetTitleSize(0.072);
   axisPlotPos__1->GetZaxis()->SetTitleOffset(1.2);
   axisPlotPos__1->GetZaxis()->SetTitleFont(132);
   axisPlotPos__1->Draw("AXIS");
   
   Double_t Results_PromptDTCombined_NoCov_mixingr_plus_graph_fx1001[5] = {
   0.0113749,
   0.348194,
   0.688948,
   1.16982,
   2.46091};
   Double_t Results_PromptDTCombined_NoCov_mixingr_plus_graph_fy1001[5] = {
   3.418948,
   3.657759,
   3.612732,
   3.869495,
   4.30613};
   Double_t Results_PromptDTCombined_NoCov_mixingr_plus_graph_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Results_PromptDTCombined_NoCov_mixingr_plus_graph_fey1001[5] = {
   0.1696024,
   0.1631677,
   0.1570868,
   0.1687993,
   0.1658575};
   TGraphErrors *gre = new TGraphErrors(5,Results_PromptDTCombined_NoCov_mixingr_plus_graph_fx1001,Results_PromptDTCombined_NoCov_mixingr_plus_graph_fy1001,Results_PromptDTCombined_NoCov_mixingr_plus_graph_fex1001,Results_PromptDTCombined_NoCov_mixingr_plus_graph_fey1001);
   gre->SetName("Results_PromptDTCombined_NoCov_mixingr_plus_graph");
   gre->SetTitle(";t/#tau;R^{+}[10^{-3}]");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001 = new TH1F("Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001","",100,0,2.705864);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetMinimum(3.127082);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetMaximum(4.594252);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetDirectory(0);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetStats(0);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetLineWidth(2);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->SetMarkerStyle(20);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetTitle("t/#tau");
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetTitle("R^{+}[10^{-3}]");
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetZaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Results_PromptDTCombined_NoCov_mixingr_plus_graph1001);
   
   gre->Draw("p ");
   
   Double_t ratio_pos_fx3001[13] = {
   0.7193256,
   0.9062336,
   1.100509,
   1.274497,
   1.42411,
   1.621751,
   1.871118,
   2.120696,
   2.370487,
   2.730253,
   3.419415,
   4.418273,
   6.001159};
   Double_t ratio_pos_fy3001[13] = {
   3.625659,
   3.94822,
   3.914591,
   3.970283,
   3.938151,
   4.108883,
   4.105907,
   4.225469,
   4.402022,
   4.492555,
   4.764131,
   5.120964,
   5.774174};
   Double_t ratio_pos_felx3001[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_pos_fely3001[13] = {
   0.09829436,
   0.06555733,
   0.06058327,
   0.07143457,
   0.07350093,
   0.06100501,
   0.06667917,
   0.07419188,
   0.08371708,
   0.07106105,
   0.07178937,
   0.119793,
   0.1646306};
   Double_t ratio_pos_fehx3001[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_pos_fehy3001[13] = {
   0.09829436,
   0.06555733,
   0.06058327,
   0.07143457,
   0.07350093,
   0.06100501,
   0.06667917,
   0.07419188,
   0.08371708,
   0.07106105,
   0.07178937,
   0.119793,
   0.1646306};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(13,ratio_pos_fx3001,ratio_pos_fy3001,ratio_pos_felx3001,ratio_pos_fehx3001,ratio_pos_fely3001,ratio_pos_fehy3001);
   grae->SetName("ratio_pos");
   grae->SetTitle("Graph");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_ratio_pos3001 = new TH1F("Graph_ratio_pos3001","Graph",100,0.1911423,6.529342);
   Graph_ratio_pos3001->SetMinimum(3.286221);
   Graph_ratio_pos3001->SetMaximum(6.179949);
   Graph_ratio_pos3001->SetDirectory(0);
   Graph_ratio_pos3001->SetStats(0);
   Graph_ratio_pos3001->SetLineWidth(2);
   Graph_ratio_pos3001->SetMarkerStyle(20);
   Graph_ratio_pos3001->GetXaxis()->SetNdivisions(505);
   Graph_ratio_pos3001->GetXaxis()->SetLabelFont(132);
   Graph_ratio_pos3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_ratio_pos3001->GetXaxis()->SetLabelSize(0.08);
   Graph_ratio_pos3001->GetXaxis()->SetTitleSize(0.072);
   Graph_ratio_pos3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_ratio_pos3001->GetXaxis()->SetTitleFont(132);
   Graph_ratio_pos3001->GetYaxis()->SetLabelFont(132);
   Graph_ratio_pos3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_ratio_pos3001->GetYaxis()->SetLabelSize(0.08);
   Graph_ratio_pos3001->GetYaxis()->SetTitleSize(0.072);
   Graph_ratio_pos3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_ratio_pos3001->GetYaxis()->SetTitleFont(132);
   Graph_ratio_pos3001->GetZaxis()->SetLabelFont(132);
   Graph_ratio_pos3001->GetZaxis()->SetLabelSize(0.08);
   Graph_ratio_pos3001->GetZaxis()->SetTitleSize(0.072);
   Graph_ratio_pos3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_ratio_pos3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_ratio_pos3001);
   
   grae->Draw("p ");
   
   TF1 *mixfit1 = new TF1("mixfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   mixfit1->SetFillColor(1);
   mixfit1->SetFillStyle(0);
   mixfit1->SetMarkerStyle(20);

   ci = TColor::GetColor("#0000ff");
   mixfit1->SetLineColor(ci);
   mixfit1->SetLineWidth(3);
   mixfit1->GetXaxis()->SetNdivisions(505);
   mixfit1->GetXaxis()->SetLabelFont(132);
   mixfit1->GetXaxis()->SetLabelOffset(0.01);
   mixfit1->GetXaxis()->SetLabelSize(0.08);
   mixfit1->GetXaxis()->SetTitleSize(0.072);
   mixfit1->GetXaxis()->SetTitleOffset(0.95);
   mixfit1->GetXaxis()->SetTitleFont(132);
   mixfit1->GetYaxis()->SetLabelFont(132);
   mixfit1->GetYaxis()->SetLabelOffset(0.01);
   mixfit1->GetYaxis()->SetLabelSize(0.08);
   mixfit1->GetYaxis()->SetTitleSize(0.072);
   mixfit1->GetYaxis()->SetTitleOffset(0.95);
   mixfit1->GetYaxis()->SetTitleFont(132);
   mixfit1->SetParameter(0,0.003532466);
   mixfit1->SetParError(0,0);
   mixfit1->SetParLimits(0,0,0);
   mixfit1->SetParameter(1,0.005230825);
   mixfit1->SetParError(1,0);
   mixfit1->SetParLimits(1,0,0);
   mixfit1->SetParameter(2,3.6348e-05);
   mixfit1->SetParError(2,0);
   mixfit1->SetParLimits(2,0,0);
   mixfit1->Draw("same");
   
   TF1 *nodCPVplusfit2 = new TF1("nodCPVplusfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   nodCPVplusfit2->SetFillColor(1);
   nodCPVplusfit2->SetFillStyle(0);
   nodCPVplusfit2->SetMarkerStyle(20);

   ci = TColor::GetColor("#009900");
   nodCPVplusfit2->SetLineColor(ci);
   nodCPVplusfit2->SetLineWidth(3);
   nodCPVplusfit2->SetLineStyle(5);
   nodCPVplusfit2->GetXaxis()->SetNdivisions(505);
   nodCPVplusfit2->GetXaxis()->SetLabelFont(132);
   nodCPVplusfit2->GetXaxis()->SetLabelOffset(0.01);
   nodCPVplusfit2->GetXaxis()->SetLabelSize(0.08);
   nodCPVplusfit2->GetXaxis()->SetTitleSize(0.072);
   nodCPVplusfit2->GetXaxis()->SetTitleOffset(0.95);
   nodCPVplusfit2->GetXaxis()->SetTitleFont(132);
   nodCPVplusfit2->GetYaxis()->SetLabelFont(132);
   nodCPVplusfit2->GetYaxis()->SetLabelOffset(0.01);
   nodCPVplusfit2->GetYaxis()->SetLabelSize(0.08);
   nodCPVplusfit2->GetYaxis()->SetTitleSize(0.072);
   nodCPVplusfit2->GetYaxis()->SetTitleOffset(0.95);
   nodCPVplusfit2->GetYaxis()->SetTitleFont(132);
   nodCPVplusfit2->SetParameter(0,0.003532484);
   nodCPVplusfit2->SetParError(0,0);
   nodCPVplusfit2->SetParLimits(0,0,0);
   nodCPVplusfit2->SetParameter(1,0.005136262);
   nodCPVplusfit2->SetParError(1,0);
   nodCPVplusfit2->SetParLimits(1,0,0);
   nodCPVplusfit2->SetParameter(2,4.8999e-05);
   nodCPVplusfit2->SetParError(2,0);
   nodCPVplusfit2->SetParLimits(2,0,0);
   nodCPVplusfit2->Draw("same");
   
   TF1 *allCPVplusfit3 = new TF1("allCPVplusfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   allCPVplusfit3->SetFillColor(1);
   allCPVplusfit3->SetFillStyle(0);
   allCPVplusfit3->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc00cc");
   allCPVplusfit3->SetLineColor(ci);
   allCPVplusfit3->SetLineWidth(3);
   allCPVplusfit3->SetLineStyle(2);
   allCPVplusfit3->GetXaxis()->SetNdivisions(505);
   allCPVplusfit3->GetXaxis()->SetLabelFont(132);
   allCPVplusfit3->GetXaxis()->SetLabelOffset(0.01);
   allCPVplusfit3->GetXaxis()->SetLabelSize(0.08);
   allCPVplusfit3->GetXaxis()->SetTitleSize(0.072);
   allCPVplusfit3->GetXaxis()->SetTitleOffset(0.95);
   allCPVplusfit3->GetXaxis()->SetTitleFont(132);
   allCPVplusfit3->GetYaxis()->SetLabelFont(132);
   allCPVplusfit3->GetYaxis()->SetLabelOffset(0.01);
   allCPVplusfit3->GetYaxis()->SetLabelSize(0.08);
   allCPVplusfit3->GetYaxis()->SetTitleSize(0.072);
   allCPVplusfit3->GetYaxis()->SetTitleOffset(0.95);
   allCPVplusfit3->GetYaxis()->SetTitleFont(132);
   allCPVplusfit3->SetParameter(0,0.003474528);
   allCPVplusfit3->SetParError(0,0);
   allCPVplusfit3->SetParLimits(0,0,0);
   allCPVplusfit3->SetParameter(1,0.0059659);
   allCPVplusfit3->SetParError(1,0);
   allCPVplusfit3->SetParLimits(1,0,0);
   allCPVplusfit3->SetParameter(2,1.0652e-05);
   allCPVplusfit3->SetParError(2,0);
   allCPVplusfit3->SetParLimits(2,0,0);
   allCPVplusfit3->Draw("same");
   grae->Draw("p same");
   gre->Draw("p same");
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.45,0.1,0.75,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(4000);
   TLegendEntry *entry=leg->AddEntry("ratio_pos","Prompt","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_PromptDTCombined_NoCov_mixingr_plus_graph","Doubly Tagged","pe");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPaveText *pt2 = new TPaveText(0.19,0.67,0.34,0.75,"BRNDC");
   pt2->SetBorderSize(0);
   pt2->SetFillColor(0);
   pt2->SetLineWidth(2);
   pt2->SetTextAlign(12);
   pt2->SetTextFont(132);
   pt2->SetTextSize(0.1);
   TText *AText2 = pt2->AddText("D^{0}");
   pt2->Draw();
   p1->Modified();
   cc->cd();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "",0,0.34,1,0.67);
   p2->Draw();
   p2->cd();
   p2->Range(-2.434211,2.9,11.38158,6.25);
   p2->SetFillColor(0);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetTickx(1);
   p2->SetTicky(1);
   p2->SetLeftMargin(0.14);
   p2->SetTopMargin(0);
   p2->SetBottomMargin(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   p2->SetFrameLineWidth(2);
   p2->SetFrameBorderMode(0);
   
   TH2D *axisPlotNeg__2 = new TH2D("axisPlotNeg__2","",100,-0.5,10,100,2.9,6.25);
   axisPlotNeg__2->SetStats(0);
   axisPlotNeg__2->SetLineWidth(2);
   axisPlotNeg__2->SetMarkerStyle(20);
   axisPlotNeg__2->GetXaxis()->SetTitle(" D^{0} t/#tau");
   axisPlotNeg__2->GetXaxis()->SetNdivisions(505);
   axisPlotNeg__2->GetXaxis()->SetLabelFont(132);
   axisPlotNeg__2->GetXaxis()->SetLabelOffset(0.01);
   axisPlotNeg__2->GetXaxis()->SetLabelSize(0.08);
   axisPlotNeg__2->GetXaxis()->SetTitleSize(0.072);
   axisPlotNeg__2->GetXaxis()->SetTickLength(0.04);
   axisPlotNeg__2->GetXaxis()->SetTitleOffset(0.95);
   axisPlotNeg__2->GetXaxis()->SetTitleFont(132);
   axisPlotNeg__2->GetYaxis()->SetTitle("R^{-}[10^{-3}]");
   axisPlotNeg__2->GetYaxis()->CenterTitle(true);
   axisPlotNeg__2->GetYaxis()->SetLabelFont(132);
   axisPlotNeg__2->GetYaxis()->SetLabelOffset(0.01);
   axisPlotNeg__2->GetYaxis()->SetLabelSize(0.08);
   axisPlotNeg__2->GetYaxis()->SetTitleSize(0.1);
   axisPlotNeg__2->GetYaxis()->SetTitleOffset(0.65);
   axisPlotNeg__2->GetYaxis()->SetTitleFont(132);
   axisPlotNeg__2->GetZaxis()->SetLabelFont(132);
   axisPlotNeg__2->GetZaxis()->SetLabelSize(0.08);
   axisPlotNeg__2->GetZaxis()->SetTitleSize(0.072);
   axisPlotNeg__2->GetZaxis()->SetTitleOffset(1.2);
   axisPlotNeg__2->GetZaxis()->SetTitleFont(132);
   axisPlotNeg__2->Draw("AXIS");
   
   Double_t Results_PromptDTCombined_NoCov_mixingr_mins_graph_fx1002[5] = {
   0.0118016,
   0.348199,
   0.688458,
   1.17055,
   2.45807};
   Double_t Results_PromptDTCombined_NoCov_mixingr_mins_graph_fy1002[5] = {
   3.854279,
   3.500827,
   3.852919,
   4.036687,
   4.302025};
   Double_t Results_PromptDTCombined_NoCov_mixingr_mins_graph_fex1002[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Results_PromptDTCombined_NoCov_mixingr_mins_graph_fey1002[5] = {
   0.1713106,
   0.1534709,
   0.1560721,
   0.1662671,
   0.1603219};
   TGraphErrors *gre2 = new TGraphErrors(5,Results_PromptDTCombined_NoCov_mixingr_mins_graph_fx1002,Results_PromptDTCombined_NoCov_mixingr_mins_graph_fy1002,Results_PromptDTCombined_NoCov_mixingr_mins_graph_fex1002,Results_PromptDTCombined_NoCov_mixingr_mins_graph_fey1002);
   gre2->SetName("Results_PromptDTCombined_NoCov_mixingr_mins_graph");
   gre2->SetTitle(";t/#tau;R^{-}[10^{-3}]");

   ci = TColor::GetColor("#ff0000");
   gre2->SetLineColor(ci);
   gre2->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre2->SetMarkerColor(ci);
   gre2->SetMarkerStyle(24);
   
   TH1F *Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002 = new TH1F("Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002","",100,0,2.702697);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetMinimum(3.235857);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetMaximum(4.573846);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetDirectory(0);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetStats(0);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetLineWidth(2);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->SetMarkerStyle(20);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetTitle("t/#tau");
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetXaxis()->SetTitleFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetTitle("R^{-}[10^{-3}]");
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetYaxis()->SetTitleFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetZaxis()->SetLabelFont(132);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetZaxis()->SetLabelSize(0.08);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002->GetZaxis()->SetTitleFont(132);
   gre2->SetHistogram(Graph_Results_PromptDTCombined_NoCov_mixingr_mins_graph1002);
   
   gre2->Draw("p ");
   
   Double_t ratio_neg_fx3002[13] = {
   0.7193241,
   0.9062596,
   1.100536,
   1.274521,
   1.424148,
   1.621709,
   1.871163,
   2.120731,
   2.370335,
   2.730491,
   3.419338,
   4.4184,
   5.998181};
   Double_t ratio_neg_fy3002[13] = {
   3.762812,
   3.830428,
   3.965114,
   3.923123,
   4.006225,
   4.146443,
   4.30517,
   4.16335,
   4.214128,
   4.591975,
   4.652205,
   5.01321,
   5.862337};
   Double_t ratio_neg_felx3002[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_neg_fely3002[13] = {
   0.09829436,
   0.06555733,
   0.06058327,
   0.07143457,
   0.07350093,
   0.06100501,
   0.06667917,
   0.07419188,
   0.08371708,
   0.07106105,
   0.07178937,
   0.119793,
   0.1646306};
   Double_t ratio_neg_fehx3002[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_neg_fehy3002[13] = {
   0.09935981,
   0.0646987,
   0.06071683,
   0.0709212,
   0.07352943,
   0.06088682,
   0.0671531,
   0.07353341,
   0.08238247,
   0.07047752,
   0.07117827,
   0.119363,
   0.1632207};
   TGraphAsymmErrors *grae2 = new TGraphAsymmErrors(13,ratio_neg_fx3002,ratio_neg_fy3002,ratio_neg_felx3002,ratio_neg_fehx3002,ratio_neg_fely3002,ratio_neg_fehy3002);
   grae2->SetName("ratio_neg");
   grae2->SetTitle("Graph");
   grae2->SetLineWidth(2);
   grae2->SetMarkerStyle(20);
   
   TH1F *Graph_ratio_neg3002 = new TH1F("Graph_ratio_neg3002","Graph",100,0.1914384,6.526067);
   Graph_ratio_neg3002->SetMinimum(3.428414);
   Graph_ratio_neg3002->SetMaximum(6.261662);
   Graph_ratio_neg3002->SetDirectory(0);
   Graph_ratio_neg3002->SetStats(0);
   Graph_ratio_neg3002->SetLineWidth(2);
   Graph_ratio_neg3002->SetMarkerStyle(20);
   Graph_ratio_neg3002->GetXaxis()->SetNdivisions(505);
   Graph_ratio_neg3002->GetXaxis()->SetLabelFont(132);
   Graph_ratio_neg3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_ratio_neg3002->GetXaxis()->SetLabelSize(0.08);
   Graph_ratio_neg3002->GetXaxis()->SetTitleSize(0.072);
   Graph_ratio_neg3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_ratio_neg3002->GetXaxis()->SetTitleFont(132);
   Graph_ratio_neg3002->GetYaxis()->SetLabelFont(132);
   Graph_ratio_neg3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_ratio_neg3002->GetYaxis()->SetLabelSize(0.08);
   Graph_ratio_neg3002->GetYaxis()->SetTitleSize(0.072);
   Graph_ratio_neg3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_ratio_neg3002->GetYaxis()->SetTitleFont(132);
   Graph_ratio_neg3002->GetZaxis()->SetLabelFont(132);
   Graph_ratio_neg3002->GetZaxis()->SetLabelSize(0.08);
   Graph_ratio_neg3002->GetZaxis()->SetTitleSize(0.072);
   Graph_ratio_neg3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_ratio_neg3002->GetZaxis()->SetTitleFont(132);
   grae2->SetHistogram(Graph_ratio_neg3002);
   
   grae2->Draw("p ");
   
   TF1 *mixfit4 = new TF1("mixfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   mixfit4->SetFillColor(1);
   mixfit4->SetFillStyle(0);
   mixfit4->SetMarkerStyle(20);

   ci = TColor::GetColor("#0000ff");
   mixfit4->SetLineColor(ci);
   mixfit4->SetLineWidth(3);
   mixfit4->GetXaxis()->SetNdivisions(505);
   mixfit4->GetXaxis()->SetLabelFont(132);
   mixfit4->GetXaxis()->SetLabelOffset(0.01);
   mixfit4->GetXaxis()->SetLabelSize(0.08);
   mixfit4->GetXaxis()->SetTitleSize(0.072);
   mixfit4->GetXaxis()->SetTitleOffset(0.95);
   mixfit4->GetXaxis()->SetTitleFont(132);
   mixfit4->GetYaxis()->SetLabelFont(132);
   mixfit4->GetYaxis()->SetLabelOffset(0.01);
   mixfit4->GetYaxis()->SetLabelSize(0.08);
   mixfit4->GetYaxis()->SetTitleSize(0.072);
   mixfit4->GetYaxis()->SetTitleOffset(0.95);
   mixfit4->GetYaxis()->SetTitleFont(132);
   mixfit4->SetParameter(0,0.003532466);
   mixfit4->SetParError(0,0);
   mixfit4->SetParLimits(0,0,0);
   mixfit4->SetParameter(1,0.005230825);
   mixfit4->SetParError(1,0);
   mixfit4->SetParLimits(1,0,0);
   mixfit4->SetParameter(2,3.6348e-05);
   mixfit4->SetParError(2,0);
   mixfit4->SetParLimits(2,0,0);
   mixfit4->Draw("same");
   
   TF1 *nodCPVminsfit5 = new TF1("nodCPVminsfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   nodCPVminsfit5->SetFillColor(1);
   nodCPVminsfit5->SetFillStyle(0);
   nodCPVminsfit5->SetMarkerStyle(20);

   ci = TColor::GetColor("#009900");
   nodCPVminsfit5->SetLineColor(ci);
   nodCPVminsfit5->SetLineWidth(3);
   nodCPVminsfit5->SetLineStyle(5);
   nodCPVminsfit5->GetXaxis()->SetNdivisions(505);
   nodCPVminsfit5->GetXaxis()->SetLabelFont(132);
   nodCPVminsfit5->GetXaxis()->SetLabelOffset(0.01);
   nodCPVminsfit5->GetXaxis()->SetLabelSize(0.08);
   nodCPVminsfit5->GetXaxis()->SetTitleSize(0.072);
   nodCPVminsfit5->GetXaxis()->SetTitleOffset(0.95);
   nodCPVminsfit5->GetXaxis()->SetTitleFont(132);
   nodCPVminsfit5->GetYaxis()->SetLabelFont(132);
   nodCPVminsfit5->GetYaxis()->SetLabelOffset(0.01);
   nodCPVminsfit5->GetYaxis()->SetLabelSize(0.08);
   nodCPVminsfit5->GetYaxis()->SetTitleSize(0.072);
   nodCPVminsfit5->GetYaxis()->SetTitleOffset(0.95);
   nodCPVminsfit5->GetYaxis()->SetTitleFont(132);
   nodCPVminsfit5->SetParameter(0,0.003532484);
   nodCPVminsfit5->SetParError(0,0);
   nodCPVminsfit5->SetParLimits(0,0,0);
   nodCPVminsfit5->SetParameter(1,0.005323453);
   nodCPVminsfit5->SetParError(1,0);
   nodCPVminsfit5->SetParLimits(1,0,0);
   nodCPVminsfit5->SetParameter(2,2.3892e-05);
   nodCPVminsfit5->SetParError(2,0);
   nodCPVminsfit5->SetParLimits(2,0,0);
   nodCPVminsfit5->Draw("same");
   
   TF1 *allCPVminsfit6 = new TF1("allCPVminsfit","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x)*1.e3",-0.5,20);
   allCPVminsfit6->SetFillColor(1);
   allCPVminsfit6->SetFillStyle(0);
   allCPVminsfit6->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc00cc");
   allCPVminsfit6->SetLineColor(ci);
   allCPVminsfit6->SetLineWidth(3);
   allCPVminsfit6->SetLineStyle(2);
   allCPVminsfit6->GetXaxis()->SetNdivisions(505);
   allCPVminsfit6->GetXaxis()->SetLabelFont(132);
   allCPVminsfit6->GetXaxis()->SetLabelOffset(0.01);
   allCPVminsfit6->GetXaxis()->SetLabelSize(0.08);
   allCPVminsfit6->GetXaxis()->SetTitleSize(0.072);
   allCPVminsfit6->GetXaxis()->SetTitleOffset(0.95);
   allCPVminsfit6->GetXaxis()->SetTitleFont(132);
   allCPVminsfit6->GetYaxis()->SetLabelFont(132);
   allCPVminsfit6->GetYaxis()->SetLabelOffset(0.01);
   allCPVminsfit6->GetYaxis()->SetLabelSize(0.08);
   allCPVminsfit6->GetYaxis()->SetTitleSize(0.072);
   allCPVminsfit6->GetYaxis()->SetTitleOffset(0.95);
   allCPVminsfit6->GetYaxis()->SetTitleFont(132);
   allCPVminsfit6->SetParameter(0,0.003590716);
   allCPVminsfit6->SetParError(0,0);
   allCPVminsfit6->SetParLimits(0,0,0);
   allCPVminsfit6->SetParameter(1,0.004503502);
   allCPVminsfit6->SetParError(1,0);
   allCPVminsfit6->SetParLimits(1,0,0);
   allCPVminsfit6->SetParameter(2,6.114e-05);
   allCPVminsfit6->SetParError(2,0);
   allCPVminsfit6->SetParLimits(2,0,0);
   allCPVminsfit6->Draw("same");
   grae2->Draw("p same");
   gre2->Draw("p same");
   leg = new TLegend(0.45,0.1,0.75,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(4000);
   entry=leg->AddEntry("mixfit","No CPV","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("nodCPVplusfit","No Direct CPV","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("allCPVplusfit","All CPV allowed","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPaveText *pt3 = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt3->SetBorderSize(0);
   pt3->SetFillColor(0);
   pt3->SetLineWidth(2);
   pt3->SetTextAlign(12);
   pt3->SetTextFont(132);
   pt3->SetTextSize(0.1);
   TText *AText3 = pt3->AddText("#bar{D}^{0}");
   pt3->Draw();
   p2->Modified();
   cc->cd();
  
// ------------>Primitives in pad: p3
   TPad *p3 = new TPad("p3", "",0,0,1,0.34);
   p3->Draw();
   p3->cd();
   p3->Range(-2.434211,-1.17381,11.38158,0.85);
   p3->SetFillColor(0);
   p3->SetBorderMode(0);
   p3->SetBorderSize(0);
   p3->SetTickx(1);
   p3->SetTicky(1);
   p3->SetLeftMargin(0.14);
   p3->SetTopMargin(0);
   p3->SetBottomMargin(0.16);
   p3->SetFrameLineWidth(2);
   p3->SetFrameBorderMode(0);
   p3->SetFrameLineWidth(2);
   p3->SetFrameBorderMode(0);
   
   TH2D *axisPlotDiff__3 = new TH2D("axisPlotDiff__3","",100,-0.5,10,100,-0.85,0.85);
   axisPlotDiff__3->SetStats(0);
   axisPlotDiff__3->SetLineWidth(2);
   axisPlotDiff__3->SetMarkerStyle(20);
   axisPlotDiff__3->GetXaxis()->SetTitle("t/#tau");
   axisPlotDiff__3->GetXaxis()->SetNdivisions(505);
   axisPlotDiff__3->GetXaxis()->SetLabelFont(132);
   axisPlotDiff__3->GetXaxis()->SetLabelOffset(0.01);
   axisPlotDiff__3->GetXaxis()->SetLabelSize(0.08);
   axisPlotDiff__3->GetXaxis()->SetTitleSize(0.1);
   axisPlotDiff__3->GetXaxis()->SetTitleOffset(0.65);
   axisPlotDiff__3->GetXaxis()->SetTitleFont(132);
   axisPlotDiff__3->GetXaxis()->SetTickLength(0.04);
   axisPlotDiff__3->GetYaxis()->SetTitle(" R^{+} - R^{-} [10^{-3}]");
   axisPlotDiff__3->GetYaxis()->CenterTitle(true);
   axisPlotDiff__3->GetYaxis()->SetLabelFont(132);
   axisPlotDiff__3->GetYaxis()->SetLabelOffset(0.01);
   axisPlotDiff__3->GetYaxis()->SetLabelSize(0.08);
   axisPlotDiff__3->GetYaxis()->SetTitleSize(0.1);
   axisPlotDiff__3->GetYaxis()->SetTitleOffset(0.65);
   axisPlotDiff__3->GetYaxis()->SetTitleFont(132);
   axisPlotDiff__3->GetZaxis()->SetLabelFont(132);
   axisPlotDiff__3->GetZaxis()->SetLabelSize(0.08);
   axisPlotDiff__3->GetZaxis()->SetTitleSize(0.072);
   axisPlotDiff__3->GetZaxis()->SetTitleOffset(1.2);
   axisPlotDiff__3->GetZaxis()->SetTitleFont(132);
   axisPlotDiff__3->Draw("AXIS");
   
   Double_t Graph0_fx1003[5] = {
   0.01158825,
   0.3481965,
   0.688703,
   1.170185,
   2.45949};
   Double_t Graph0_fy1003[5] = {
   -0.4353301,
   0.1569319,
   -0.2401869,
   -0.1671922,
   0.004105162};
   Double_t Graph0_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1003[5] = {
   0.2410649,
   0.2240023,
   0.221438,
   0.2369345,
   0.2306768};
   TGraphErrors *gre3 = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre3->SetName("Graph0");
   gre3->SetTitle("Graph");
   gre3->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre3->SetLineColor(ci);
   gre3->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre3->SetMarkerColor(ci);
   gre3->SetMarkerStyle(24);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0,2.70428);
   Graph_Graph1003->SetMinimum(-0.7821278);
   Graph_Graph1003->SetMaximum(0.4866671);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.08);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(132);
   gre3->SetHistogram(Graph_Graph1003);
   
   gre3->Draw("p ");
   
   Double_t ratio_diff_fx3003[13] = {
   0.7193248,
   0.9062468,
   1.100523,
   1.274509,
   1.424129,
   1.62173,
   1.871141,
   2.120714,
   2.37041,
   2.730374,
   3.419376,
   4.418337,
   5.999645};
   Double_t ratio_diff_fy3003[13] = {
   -0.1371528,
   0.1177921,
   -0.05052345,
   0.0471609,
   -0.0680739,
   -0.03755949,
   -0.1992638,
   0.06211845,
   0.1878943,
   -0.09942069,
   0.1119255,
   0.107754,
   -0.08816309};
   Double_t ratio_diff_felx3003[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_diff_fely3003[13] = {
   0.1397646,
   0.09210693,
   0.08577217,
   0.1006614,
   0.1039662,
   0.08619058,
   0.0946343,
   0.1044586,
   0.1174539,
   0.1000837,
   0.1010943,
   0.1691091,
   0.2318281};
   Double_t ratio_diff_fehx3003[13] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t ratio_diff_fehy3003[13] = {
   0.1397646,
   0.09210693,
   0.08577217,
   0.1006614,
   0.1039662,
   0.08619058,
   0.0946343,
   0.1044586,
   0.1174539,
   0.1000837,
   0.1010943,
   0.1691091,
   0.2318281};
   TGraphAsymmErrors* grae3 = new TGraphAsymmErrors(13,ratio_diff_fx3003,ratio_diff_fy3003,ratio_diff_felx3003,ratio_diff_fehx3003,ratio_diff_fely3003,ratio_diff_fehy3003);
   grae3->SetName("ratio_diff");
   grae3->SetTitle("Graph");
   grae3->SetLineWidth(2);
   grae3->SetMarkerStyle(20);
   
   TH1F *Graph_ratio_diff3003 = new TH1F("Graph_ratio_diff3003","Graph",100,0.1912928,6.527677);
   Graph_ratio_diff3003->SetMinimum(-0.3825251);
   Graph_ratio_diff3003->SetMaximum(0.3678821);
   Graph_ratio_diff3003->SetDirectory(0);
   Graph_ratio_diff3003->SetStats(0);
   Graph_ratio_diff3003->SetLineWidth(2);
   Graph_ratio_diff3003->SetMarkerStyle(20);
   Graph_ratio_diff3003->GetXaxis()->SetNdivisions(505);
   Graph_ratio_diff3003->GetXaxis()->SetLabelFont(132);
   Graph_ratio_diff3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_ratio_diff3003->GetXaxis()->SetLabelSize(0.08);
   Graph_ratio_diff3003->GetXaxis()->SetTitleSize(0.072);
   Graph_ratio_diff3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_ratio_diff3003->GetXaxis()->SetTitleFont(132);
   Graph_ratio_diff3003->GetYaxis()->SetLabelFont(132);
   Graph_ratio_diff3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_ratio_diff3003->GetYaxis()->SetLabelSize(0.08);
   Graph_ratio_diff3003->GetYaxis()->SetTitleSize(0.072);
   Graph_ratio_diff3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_ratio_diff3003->GetYaxis()->SetTitleFont(132);
   Graph_ratio_diff3003->GetZaxis()->SetLabelFont(132);
   Graph_ratio_diff3003->GetZaxis()->SetLabelSize(0.08);
   Graph_ratio_diff3003->GetZaxis()->SetTitleSize(0.072);
   Graph_ratio_diff3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_ratio_diff3003->GetZaxis()->SetTitleFont(132);
   grae3->SetHistogram(Graph_ratio_diff3003);
   
   grae3->Draw("p ");
   
   TF1 *mixfitDiff7 = new TF1("mixfitDiff","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x- ([3]+TMath::Sqrt([3])*[4]*x + ([4]*[4] + [5])/4. *x*x))*1.e3",-0.5,20);
   mixfitDiff7->SetFillColor(1);
   mixfitDiff7->SetFillStyle(0);
   mixfitDiff7->SetMarkerStyle(20);

   ci = TColor::GetColor("#0000ff");
   mixfitDiff7->SetLineColor(ci);
   mixfitDiff7->SetLineWidth(3);
   mixfitDiff7->GetXaxis()->SetNdivisions(505);
   mixfitDiff7->GetXaxis()->SetLabelFont(132);
   mixfitDiff7->GetXaxis()->SetLabelOffset(0.01);
   mixfitDiff7->GetXaxis()->SetLabelSize(0.08);
   mixfitDiff7->GetXaxis()->SetTitleSize(0.072);
   mixfitDiff7->GetXaxis()->SetTitleOffset(0.95);
   mixfitDiff7->GetXaxis()->SetTitleFont(132);
   mixfitDiff7->GetYaxis()->SetLabelFont(132);
   mixfitDiff7->GetYaxis()->SetLabelOffset(0.01);
   mixfitDiff7->GetYaxis()->SetLabelSize(0.08);
   mixfitDiff7->GetYaxis()->SetTitleSize(0.072);
   mixfitDiff7->GetYaxis()->SetTitleOffset(0.95);
   mixfitDiff7->GetYaxis()->SetTitleFont(132);
   mixfitDiff7->SetParameter(0,0.003532466);
   mixfitDiff7->SetParError(0,0);
   mixfitDiff7->SetParLimits(0,0,0);
   mixfitDiff7->SetParameter(1,0.005230825);
   mixfitDiff7->SetParError(1,0);
   mixfitDiff7->SetParLimits(1,0,0);
   mixfitDiff7->SetParameter(2,3.6348e-05);
   mixfitDiff7->SetParError(2,0);
   mixfitDiff7->SetParLimits(2,0,0);
   mixfitDiff7->SetParameter(3,0.003532466);
   mixfitDiff7->SetParError(3,0);
   mixfitDiff7->SetParLimits(3,0,0);
   mixfitDiff7->SetParameter(4,0.005230825);
   mixfitDiff7->SetParError(4,0);
   mixfitDiff7->SetParLimits(4,0,0);
   mixfitDiff7->SetParameter(5,3.6348e-05);
   mixfitDiff7->SetParError(5,0);
   mixfitDiff7->SetParLimits(5,0,0);
   mixfitDiff7->Draw("same");
   
   TF1 *nodCPVplusfitDiff8 = new TF1("nodCPVplusfitDiff","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x- ([3]+TMath::Sqrt([3])*[4]*x + ([4]*[4] + [5])/4. *x*x))*1.e3",-0.5,20);
   nodCPVplusfitDiff8->SetFillColor(1);
   nodCPVplusfitDiff8->SetFillStyle(0);
   nodCPVplusfitDiff8->SetMarkerStyle(20);

   ci = TColor::GetColor("#009900");
   nodCPVplusfitDiff8->SetLineColor(ci);
   nodCPVplusfitDiff8->SetLineWidth(3);
   nodCPVplusfitDiff8->SetLineStyle(5);
   nodCPVplusfitDiff8->GetXaxis()->SetNdivisions(505);
   nodCPVplusfitDiff8->GetXaxis()->SetLabelFont(132);
   nodCPVplusfitDiff8->GetXaxis()->SetLabelOffset(0.01);
   nodCPVplusfitDiff8->GetXaxis()->SetLabelSize(0.08);
   nodCPVplusfitDiff8->GetXaxis()->SetTitleSize(0.072);
   nodCPVplusfitDiff8->GetXaxis()->SetTitleOffset(0.95);
   nodCPVplusfitDiff8->GetXaxis()->SetTitleFont(132);
   nodCPVplusfitDiff8->GetYaxis()->SetLabelFont(132);
   nodCPVplusfitDiff8->GetYaxis()->SetLabelOffset(0.01);
   nodCPVplusfitDiff8->GetYaxis()->SetLabelSize(0.08);
   nodCPVplusfitDiff8->GetYaxis()->SetTitleSize(0.072);
   nodCPVplusfitDiff8->GetYaxis()->SetTitleOffset(0.95);
   nodCPVplusfitDiff8->GetYaxis()->SetTitleFont(132);
   nodCPVplusfitDiff8->SetParameter(0,0.003532484);
   nodCPVplusfitDiff8->SetParError(0,0);
   nodCPVplusfitDiff8->SetParLimits(0,0,0);
   nodCPVplusfitDiff8->SetParameter(1,0.005136262);
   nodCPVplusfitDiff8->SetParError(1,0);
   nodCPVplusfitDiff8->SetParLimits(1,0,0);
   nodCPVplusfitDiff8->SetParameter(2,4.8999e-05);
   nodCPVplusfitDiff8->SetParError(2,0);
   nodCPVplusfitDiff8->SetParLimits(2,0,0);
   nodCPVplusfitDiff8->SetParameter(3,0.003532484);
   nodCPVplusfitDiff8->SetParError(3,0);
   nodCPVplusfitDiff8->SetParLimits(3,0,0);
   nodCPVplusfitDiff8->SetParameter(4,0.005323453);
   nodCPVplusfitDiff8->SetParError(4,0);
   nodCPVplusfitDiff8->SetParLimits(4,0,0);
   nodCPVplusfitDiff8->SetParameter(5,2.3892e-05);
   nodCPVplusfitDiff8->SetParError(5,0);
   nodCPVplusfitDiff8->SetParLimits(5,0,0);
   nodCPVplusfitDiff8->Draw("same");
   
   TF1 *allCPVplusfitDiff9 = new TF1("allCPVplusfitDiff","([0]+TMath::Sqrt([0])*[1]*x + ([1]*[1] + [2])/4. *x*x -([3]+TMath::Sqrt([3])*[4]*x + ([4]*[4] + [5])/4. *x*x))*1.e3",-0.5,20);
   allCPVplusfitDiff9->SetFillColor(1);
   allCPVplusfitDiff9->SetFillStyle(0);
   allCPVplusfitDiff9->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc00cc");
   allCPVplusfitDiff9->SetLineColor(ci);
   allCPVplusfitDiff9->SetLineWidth(3);
   allCPVplusfitDiff9->SetLineStyle(2);
   allCPVplusfitDiff9->GetXaxis()->SetNdivisions(505);
   allCPVplusfitDiff9->GetXaxis()->SetLabelFont(132);
   allCPVplusfitDiff9->GetXaxis()->SetLabelOffset(0.01);
   allCPVplusfitDiff9->GetXaxis()->SetLabelSize(0.08);
   allCPVplusfitDiff9->GetXaxis()->SetTitleSize(0.072);
   allCPVplusfitDiff9->GetXaxis()->SetTitleOffset(0.95);
   allCPVplusfitDiff9->GetXaxis()->SetTitleFont(132);
   allCPVplusfitDiff9->GetYaxis()->SetLabelFont(132);
   allCPVplusfitDiff9->GetYaxis()->SetLabelOffset(0.01);
   allCPVplusfitDiff9->GetYaxis()->SetLabelSize(0.08);
   allCPVplusfitDiff9->GetYaxis()->SetTitleSize(0.072);
   allCPVplusfitDiff9->GetYaxis()->SetTitleOffset(0.95);
   allCPVplusfitDiff9->GetYaxis()->SetTitleFont(132);
   allCPVplusfitDiff9->SetParameter(0,0.003474528);
   allCPVplusfitDiff9->SetParError(0,0);
   allCPVplusfitDiff9->SetParLimits(0,0,0);
   allCPVplusfitDiff9->SetParameter(1,0.0059659);
   allCPVplusfitDiff9->SetParError(1,0);
   allCPVplusfitDiff9->SetParLimits(1,0,0);
   allCPVplusfitDiff9->SetParameter(2,1.0652e-05);
   allCPVplusfitDiff9->SetParError(2,0);
   allCPVplusfitDiff9->SetParLimits(2,0,0);
   allCPVplusfitDiff9->SetParameter(3,0.003590716);
   allCPVplusfitDiff9->SetParError(3,0);
   allCPVplusfitDiff9->SetParLimits(3,0,0);
   allCPVplusfitDiff9->SetParameter(4,0.004503502);
   allCPVplusfitDiff9->SetParError(4,0);
   allCPVplusfitDiff9->SetParLimits(4,0,0);
   allCPVplusfitDiff9->SetParameter(5,6.114e-05);
   allCPVplusfitDiff9->SetParError(5,0);
   allCPVplusfitDiff9->SetParLimits(5,0,0);
   allCPVplusfitDiff9->Draw("same");
   grae3->Draw("p same");
   gre3->Draw("p same");
   TPaveText *pt4 = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt4->SetBorderSize(0);
   pt4->SetFillColor(0);
   pt4->SetLineWidth(2);
   pt4->SetTextAlign(12);
   pt4->SetTextFont(132);
   pt4->SetTextSize(0.1);
   TText *AText4 = pt4->AddText("D^{0}#minus#kern[0.3]{#bar{D}^{0}}");
   pt4->Draw();
   p3->Modified();
   cc->cd();
  
// ------------>Primitives in pad: ptop
   TPad *ptop = new TPad("ptop", "",0,0,1,1);
   ptop->Draw();
   ptop->cd();
   ptop->Range(0,0,1,1);
   ptop->SetFillColor(ci);
   ptop->SetFillStyle(4000);
   ptop->SetBorderMode(0);
   ptop->SetBorderSize(0);
   ptop->SetTickx(1);
   ptop->SetTicky(1);
   ptop->SetLeftMargin(0.14);
   ptop->SetTopMargin(0.05);
   ptop->SetBottomMargin(0.16);
   ptop->SetFrameFillColor(0);
   ptop->SetFrameLineWidth(2);
   ptop->SetFrameBorderMode(0);
   
//    pt = new TPaveText(0.77,0.005,0.8,0.105,"NB NDC");
//    pt->SetFillColor(0);
//    pt->SetLineWidth(2);
//    pt->SetTextFont(132);
//    AText = pt->AddText("//");
//    pt->Draw();
   
//    pt = new TPaveText(0.77,0.29,0.8,0.39,"NB NDC");
//    pt->SetFillColor(0);
//    pt->SetLineWidth(2);
//    pt->SetTextFont(132);
//    AText = pt->AddText("//");
//    pt->Draw();
   
//    pt = new TPaveText(0.77,0.62,0.8,0.72,"NB NDC");
//    pt->SetFillColor(0);
//    pt->SetLineWidth(2);
//    pt->SetTextFont(132);
//    AText = pt->AddText("//");
//    pt->Draw();
   
//    pt = new TPaveText(0.77,0.93,0.8,1.03,"NB NDC");
//    pt->SetFillColor(0);
//    pt->SetLineWidth(2);
//    pt->SetTextFont(132);
//    AText = pt->AddText("//");
//    pt->Draw();
   
//    pt = new TPaveText(0.88,0.032,0.93,0.052,"NB NDC");
//    pt->SetFillColor(0);
//    pt->SetLineWidth(2);
//    pt->SetTextFont(132);
//    pt->SetTextSize(0.03);
//    AText = pt->AddText("10");
   //pt->Draw();
   ptop->Modified();
   cc->cd();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig4a_supp.C <==
void fig4a_supp()
{
//=========Macro generated from canvas: cv/
//=========  (Sun Jul 24 15:30:42 2016) by ROOT version6.06/06
  TCanvas *cv = new TCanvas("cv", "",611,188,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.134,-14260.71,2026.629,74272.29);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0.16);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
//    p1->SetLeftMargin(0.1805158);
//    p1->SetRightMargin(0.05014327);
//    p1->SetTopMargin(0.04825652);
//    p1->SetBottomMargin(0.161079);
//    p1->SetFrameLineWidth(2);
//    p1->SetFrameBorderMode(0);
//    p1->SetFrameLineWidth(2);
//    p1->SetFrameBorderMode(0);
   
   TH1D *frame_38b4b40__1__1__1__1__1__1 = new TH1D("frame_38b4b40__1__1__1__1__1__1","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__1__1__1__1__1__1->SetBinContent(1,64506);
   frame_38b4b40__1__1__1__1__1__1->SetMinimum(0.1);
   frame_38b4b40__1__1__1__1__1__1->SetMaximum(70000);
   frame_38b4b40__1__1__1__1__1__1->SetEntries(1);
   frame_38b4b40__1__1__1__1__1__1->SetDirectory(0);
   frame_38b4b40__1__1__1__1__1__1->SetStats(0);
   frame_38b4b40__1__1__1__1__1__1->SetLineWidth(2);
   frame_38b4b40__1__1__1__1__1__1->SetMarkerStyle(20);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__1__1__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[106] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.636,
   2004.739,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[106] = {
   0,
   8.936292,
   14.44049,
   23.31678,
   37.59056,
   49.64148,
   60.41387,
   79.53356,
   96.4918,
   111.942,
   126.2411,
   139.6126,
   152.2083,
   164.138,
   175.4846,
   186.3125,
   196.6736,
   206.61,
   216.1571,
   225.3447,
   234.1984,
   242.7403,
   250.9899,
   258.9643,
   266.6787,
   274.1468,
   281.3808,
   288.3919,
   295.1904,
   301.7854,
   308.1855,
   314.3986,
   320.4319,
   326.2923,
   331.9861,
   337.5191,
   342.8968,
   348.1245,
   353.207,
   358.149,
   362.9546,
   367.6281,
   372.1734,
   376.5942,
   380.8939,
   385.0759,
   389.1435,
   393.0997,
   396.9474,
   400.6894,
   404.3284,
   407.867,
   411.3076,
   414.6527,
   417.9044,
   421.0651,
   424.1368,
   427.1216,
   430.0215,
   432.8383,
   435.574,
   438.2303,
   440.809,
   443.3117,
   445.7401,
   448.0957,
   450.3801,
   452.5947,
   454.741,
   456.8204,
   458.8343,
   460.7839,
   462.6707,
   464.4957,
   466.2604,
   467.9657,
   469.613,
   471.2034,
   472.7378,
   474.2175,
   475.6435,
   477.0168,
   478.3383,
   479.6092,
   480.8302,
   482.0025,
   483.1268,
   484.2041,
   485.2353,
   486.2211,
   487.1625,
   488.0602,
   488.9151,
   489.7279,
   490.4995,
   491.2305,
   491.9216,
   492.5737,
   493.1874,
   493.7634,
   494.3024,
   494.8051,
   495.272,
   495.7039,
   496.1014,
   0};
   TGraph *graph = new TGraph(106,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetMinimum(0.2678309);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetMaximum(67185.09);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_111111);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4,
   9,
   18.3958,
   20.59895,
   34,
   50,
   55.59895,
   57,
   55.99475,
   69.59895,
   61.59895,
   62.1979,
   73.3958,
   82.1979,
   83,
   103.599,
   85.59895,
   87.3958,
   86.59895,
   112,
   116.7969,
   116.599,
   110.7969,
   116.7969,
   118.7969,
   125.1979,
   129.599,
   161.1979,
   142.1979,
   166.599,
   148.5937,
   165.599,
   159.1979,
   146.3958,
   164.599,
   169.9948,
   151.9948,
   168.1979,
   172.5937,
   192.1979,
   183.7968,
   173.1979,
   182.1979,
   172.1979,
   202.3958,
   181.7968,
   206,
   192.3905,
   190.599,
   194.9895,
   206.7968,
   195.9948,
   220.7968,
   237.599,
   212.5937,
   239.3958,
   225.5937,
   234.3905,
   253.5885,
   253.9948,
   258.5937,
   261.5937,
   261.1927,
   274.9948,
   299.9948,
   266.9948,
   313.9948,
   289.3958,
   291.9948,
   294.3958,
   316.3958,
   334.1927,
   327.1927,
   338.7968,
   328.7968,
   350.3958,
   369.9895,
   360.3958,
   401.1979,
   343.1874,
   400.9895,
   399.1927,
   449.1874,
   458.9948,
   466.9948,
   502.1874,
   582.3906,
   582.9948,
   604.9948,
   681.1926,
   669.5884,
   715.7916,
   820.9948,
   895.7811,
   997.7811,
   1141.979,
   1234.786,
   1431.578,
   1682.172,
   1939.979,
   2324.573,
   2778.953,
   3410.958,
   4208.151,
   5200.541,
   6682.552,
   8712.729,
   11134.91,
   14181.89,
   18212.08,
   23104.07,
   28685.44,
   35672.04,
   42955.4,
   49724.18,
   55290.36,
   60052.75,
   61186.93,
   59566.31,
   56504.75,
   51095.96,
   44098.57,
   37596.82,
   31118.01,
   25340.85,
   20504.91,
   16444.68,
   13417.89,
   10755.91,
   8614.333,
   6943.343,
   5772.557,
   4633.963,
   4004.364,
   3418.969,
   2869.771,
   2634.573,
   2382.781,
   1908.979,
   1837.984,
   1649.583,
   1476.781,
   1288.99,
   1287.979,
   1192.583,
   1130.38,
   1020.182,
   1016.385,
   940.1874,
   917.9895,
   884.5937,
   806.1874,
   777.1874,
   742.1926,
   789.1874,
   683.1926,
   691.3906,
   711.5884,
   663.3853,
   696.5937,
   671.5884,
   640.3906,
   636.3853,
   561.7811,
   563.7916,
   591.7864,
   566.9895,
   602.3906,
   543.3906,
   599.1926,
   582.3906,
   557.1926,
   568.9948,
   558.7916,
   533.1874,
   481.1874,
   533.9895,
   495.5884,
   532.3906,
   509.5884,
   498.1874,
   496.5884,
   490.3853,
   462.9895,
   493.1979,
   443.3853,
   526.5884,
   498.9948,
   474.1874,
   471.3906,
   510.7916,
   482.1874,
   505.1927,
   476.9948,
   486.3906,
   452.3906,
   463.5884,
   434.7916,
   475.5884,
   503.3906,
   484.9895,
   452.7863,
   494.3906,
   479.3906,
   447.3906,
   469.1927,
   473.3906,
   461.7916,
   495.9843,
   475.3853,
   493.7863,
   455.1927,
   440.1874,
   440.5937,
   459.1874,
   462.1822,
   442.1874,
   484.3906,
   475.7916,
   453.5884,
   481.9895,
   414.1927,
   477.7916,
   447.5884,
   432.3958,
   469.7916,
   448.9895,
   432.1874,
   480.5937,
   484.7916,
   460.9895,
   439.9895,
   482.5884,
   461.9895,
   448.7916,
   484.7916,
   470.7863,
   456.5884,
   424.1874,
   462.3958,
   464.7916,
   453.3958,
   426.3853,
   472.5937,
   482.1927,
   460.5884,
   467.9895,
   477.1927,
   428.3906,
   418.3853,
   417.3906,
   473.1927,
   460.7863,
   458.9948,
   453.5884,
   485.7916,
   480.1927,
   432.7863,
   439.3853,
   445.9948,
   404.7811,
   455.3906,
   469.7811,
   438.1874,
   433.5832,
   446.5937,
   475.1874,
   455.3906,
   468.5884,
   471.9948,
   466.9895,
   413.7916,
   467.9895,
   478.1927,
   436.5884,
   445.1874,
   420.1874,
   474.9948,
   442.7863,
   442.5937,
   445.7863,
   469.9948,
   451.1874,
   426.5884,
   472.7863,
   465.9895,
   471.1874,
   446.7916,
   438.7863,
   465.7916,
   494.3906,
   467.1927,
   467.1874,
   427.1874,
   465.5832,
   413.9895,
   489.9895,
   500.1822,
   470.7916,
   462.3906,
   419.5832,
   441.5884,
   483.1874,
   472.5832,
   481.5884,
   473.5884,
   489.5884,
   453.9895,
   457.5884,
   492.1979,
   460.3906,
   439.9843,
   467.1874,
   435.3906,
   516.1926,
   457.1874,
   492.3906,
   490.5937,
   442.7916,
   494.9948,
   452.3853,
   420.1927,
   502.3853,
   492.9843,
   454.1874,
   480.9948,
   489.5884,
   492.9843,
   459.9843,
   509.1927,
   544.9948,
   435.9895,
   474.7863,
   489.5884,
   462.1927,
   472.9948,
   457.9843,
   516.7864,
   452.7916,
   500.3906,
   461.3853,
   468.5884,
   460.3906,
   450.7811,
   482.7863,
   504.5884,
   545.5884,
   480.3906,
   476.1927,
   465.3906,
   462.9895,
   499.1927,
   506.5884,
   517.5884,
   467.3853,
   467.1874,
   505.5884,
   471.7916,
   489.1927,
   499.5884,
   489.3906,
   498.3906,
   485.1874,
   498.5832,
   475.5884,
   455.9895,
   510.5884,
   500.5884,
   494.7863,
   452.7863,
   534.7864,
   476.7863,
   438.7916,
   460.7863,
   510.7916,
   532.9843,
   499.5832,
   504.1874,
   490.3853,
   476.3906,
   526.9895,
   488.1927,
   514.3853,
   495.3906,
   529.9895,
   488.1927,
   470.5884,
   519.9895,
   517.1821,
   521.1874,
   526.7864,
   493.9895,
   491.7916,
   495.5884,
   488.3853,
   524.3906,
   508.9895,
   524.1821,
   473.1874,
   458.1874,
   483.9843,
   515.7916,
   514.7811,
   508.5832,
   502.1874,
   522.1821,
   516.5937,
   508.7863,
   506.7916,
   507.9895,
   487.9843,
   506.3853};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetMaximum(67577.72);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data300130013001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.418,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.2975898,
   37.98333,
   60.93487,
   80.22817,
   97.4227,
   113.1961,
   127.9396,
   141.9251,
   155.3731,
   168.4912,
   181.5012,
   194.6654,
   208.3154,
   222.8881,
   238.9696,
   257.3502,
   279.1009,
   305.7162,
   339.4971,
   384.6626,
   450.1714,
   555.4237,
   739.5553,
   1085.982,
   1387,
   1870.794,
   2228.807,
   2703.903,
   3337.315,
   4181.268,
   5301.068,
   6778.492,
   7682.57,
   8716.706,
   9897.909,
   11244.84,
   12777.45,
   14516.32,
   16481.45,
   18690.6,
   21157.04,
   23886.85,
   26875.83,
   30106.48,
   33545.22,
   37140.4,
   44500.59,
   48073.91,
   51427.77,
   54444.37,
   57009.54,
   59020.91,
   60395.72,
   61077.38,
   61040.12,
   60290.98,
   58869,
   56841.78,
   54299.69,
   27994.26,
   25169.59,
   22578.41,
   20221.79,
   18092.74,
   16178.95,
   14465.03,
   12934.3,
   11570.02,
   10356.19,
   9277.935,
   7475.022,
   6066.854,
   4974.956,
   4133.103,
   3485.265,
   2594.436,
   2034.915,
   1655.993,
   1180.491,
   918.0973,
   774.9219,
   693.549,
   641.357,
   603.0329,
   572.4242,
   547.1982,
   526.3243,
   509.1539,
   495.1559,
   483.8596,
   474.8471,
   467.7526,
   462.26,
   458.0993,
   455.0416,
   452.8941,
   451.4951,
   450.7095,
   450.4245,
   450.5465,
   450.9976,
   451.7131,
   452.6394,
   453.732,
   454.954,
   456.2749,
   457.6694,
   459.1165,
   460.5989,
   462.1021,
   463.6144,
   465.126,
   466.6287,
   468.116,
   469.5824,
   471.0234,
   472.4355,
   473.8157,
   475.1617,
   476.4716,
   477.744,
   478.9778,
   480.1721,
   481.3265,
   482.4404,
   483.5137,
   484.5464,
   485.5383,
   486.4898,
   487.4009,
   488.2721,
   489.1035,
   489.8956,
   490.6489,
   491.3638,
   492.0407,
   492.6801,
   493.2826,
   493.8486,
   494.3788,
   494.8736,
   495.3335,
   495.7592,
   496.1511,
   496.1511};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222 = new TH1F("Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetMinimum(0);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetMaximum(67185.09);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetDirectory(0);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetStats(0);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetLineWidth(2);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->SetMarkerStyle(20);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_model_Norm_dstarM__Range_r1_222);
   
   graph->Draw("l");
   
   TH1D *frame_38b4b40__2__2__2__2__2__2 = new TH1D("frame_38b4b40__2__2__2__2__2__2","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__2__2__2__2__2__2->SetBinContent(1,64506);
   frame_38b4b40__2__2__2__2__2__2->SetMinimum(1);
   frame_38b4b40__2__2__2__2__2__2->SetMaximum(96759.01);
   frame_38b4b40__2__2__2__2__2__2->SetEntries(1);
   frame_38b4b40__2__2__2__2__2__2->SetDirectory(0);
   frame_38b4b40__2__2__2__2__2__2->SetStats(0);
   frame_38b4b40__2__2__2__2__2__2->SetLineWidth(2);
   frame_38b4b40__2__2__2__2__2__2->SetMarkerStyle(20);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__2->Draw("AXISSAME");
   
   //TPaveText *pt = new TPaveText(0.2148997,0.810686,0.3653295,0.9313273,"BRNDC");
   //TPaveText *pt = new TPaveText(0.1891117,0.780037,0.3696275,0.9001848,"BRNDC");
   TPaveText *pt = new TPaveText(
				 0.19,0.82,0.34,0.9,
				 //0.19,0.78,0.34,0.90,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("#splitline{LHCb}{Preliminary}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   //pt = new TPaveText(0.215616,0.717885,0.3660458,0.8366702,"BRNDC");
   //pt = new TPaveText(0.19,0.67,0.34,0.79,"BRNDC");
   pt = new TPaveText(
		      0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(a)");
   pt->Draw();
   p1->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig4a_supp_logy.C <==
void fig4a_supp_logy()
{
//=========Macro generated from canvas: cv/
//=========  (Sun Jul 24 15:16:49 2016) by ROOT version6.06/06
   TCanvas *cv = new TCanvas("cv", "",0,155,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.00408998,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.134,-1.539518,2026.629,6.149181);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetLogy();
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.1805158);
   p1->SetRightMargin(0.05014327);
   p1->SetTopMargin(0.04825652);
   p1->SetBottomMargin(0.161079);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_38b4b40__1__1__1__1__1__5 = new TH1D("frame_38b4b40__1__1__1__1__1__5","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__1__1__1__1__1__5->SetBinContent(1,64506);
   frame_38b4b40__1__1__1__1__1__5->SetMinimum(0.5);
   frame_38b4b40__1__1__1__1__1__5->SetMaximum(600000);
   frame_38b4b40__1__1__1__1__1__5->SetEntries(1);
   frame_38b4b40__1__1__1__1__1__5->SetDirectory(0);
   frame_38b4b40__1__1__1__1__1__5->SetStats(0);
   frame_38b4b40__1__1__1__1__1__5->SetLineWidth(2);
   frame_38b4b40__1__1__1__1__1__5->SetMarkerStyle(20);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__1__1__1__1__1__5->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetTitleOffset(1.25);
   frame_38b4b40__1__1__1__1__1__5->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__5->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1__5->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1__5->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1__5->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1__1__5->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1__5->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx5[106] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.636,
   2004.739,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy5[106] = {
   0,
   8.936292,
   14.44049,
   23.31678,
   37.59056,
   49.64148,
   60.41387,
   79.53356,
   96.4918,
   111.942,
   126.2411,
   139.6126,
   152.2083,
   164.138,
   175.4846,
   186.3125,
   196.6736,
   206.61,
   216.1571,
   225.3447,
   234.1984,
   242.7403,
   250.9899,
   258.9643,
   266.6787,
   274.1468,
   281.3808,
   288.3919,
   295.1904,
   301.7854,
   308.1855,
   314.3986,
   320.4319,
   326.2923,
   331.9861,
   337.5191,
   342.8968,
   348.1245,
   353.207,
   358.149,
   362.9546,
   367.6281,
   372.1734,
   376.5942,
   380.8939,
   385.0759,
   389.1435,
   393.0997,
   396.9474,
   400.6894,
   404.3284,
   407.867,
   411.3076,
   414.6527,
   417.9044,
   421.0651,
   424.1368,
   427.1216,
   430.0215,
   432.8383,
   435.574,
   438.2303,
   440.809,
   443.3117,
   445.7401,
   448.0957,
   450.3801,
   452.5947,
   454.741,
   456.8204,
   458.8343,
   460.7839,
   462.6707,
   464.4957,
   466.2604,
   467.9657,
   469.613,
   471.2034,
   472.7378,
   474.2175,
   475.6435,
   477.0168,
   478.3383,
   479.6092,
   480.8302,
   482.0025,
   483.1268,
   484.2041,
   485.2353,
   486.2211,
   487.1625,
   488.0602,
   488.9151,
   489.7279,
   490.4995,
   491.2305,
   491.9216,
   492.5737,
   493.1874,
   493.7634,
   494.3024,
   494.8051,
   495.272,
   495.7039,
   496.1014,
   0};
   TGraph *graph = new TGraph(106,model_Norm_dstarM__Comp_bkg__Range_r1__fx5,model_Norm_dstarM__Comp_bkg__Range_r1__fy5);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetMinimum(0.2678309);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetMaximum(67185.09);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111135);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3003[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3003[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4,
   9,
   18.3958,
   20.59895,
   34,
   50,
   55.59895,
   57,
   55.99475,
   69.59895,
   61.59895,
   62.1979,
   73.3958,
   82.1979,
   83,
   103.599,
   85.59895,
   87.3958,
   86.59895,
   112,
   116.7969,
   116.599,
   110.7969,
   116.7969,
   118.7969,
   125.1979,
   129.599,
   161.1979,
   142.1979,
   166.599,
   148.5937,
   165.599,
   159.1979,
   146.3958,
   164.599,
   169.9948,
   151.9948,
   168.1979,
   172.5937,
   192.1979,
   183.7968,
   173.1979,
   182.1979,
   172.1979,
   202.3958,
   181.7968,
   206,
   192.3905,
   190.599,
   194.9895,
   206.7968,
   195.9948,
   220.7968,
   237.599,
   212.5937,
   239.3958,
   225.5937,
   234.3905,
   253.5885,
   253.9948,
   258.5937,
   261.5937,
   261.1927,
   274.9948,
   299.9948,
   266.9948,
   313.9948,
   289.3958,
   291.9948,
   294.3958,
   316.3958,
   334.1927,
   327.1927,
   338.7968,
   328.7968,
   350.3958,
   369.9895,
   360.3958,
   401.1979,
   343.1874,
   400.9895,
   399.1927,
   449.1874,
   458.9948,
   466.9948,
   502.1874,
   582.3906,
   582.9948,
   604.9948,
   681.1926,
   669.5884,
   715.7916,
   820.9948,
   895.7811,
   997.7811,
   1141.979,
   1234.786,
   1431.578,
   1682.172,
   1939.979,
   2324.573,
   2778.953,
   3410.958,
   4208.151,
   5200.541,
   6682.552,
   8712.729,
   11134.91,
   14181.89,
   18212.08,
   23104.07,
   28685.44,
   35672.04,
   42955.4,
   49724.18,
   55290.36,
   60052.75,
   61186.93,
   59566.31,
   56504.75,
   51095.96,
   44098.57,
   37596.82,
   31118.01,
   25340.85,
   20504.91,
   16444.68,
   13417.89,
   10755.91,
   8614.333,
   6943.343,
   5772.557,
   4633.963,
   4004.364,
   3418.969,
   2869.771,
   2634.573,
   2382.781,
   1908.979,
   1837.984,
   1649.583,
   1476.781,
   1288.99,
   1287.979,
   1192.583,
   1130.38,
   1020.182,
   1016.385,
   940.1874,
   917.9895,
   884.5937,
   806.1874,
   777.1874,
   742.1926,
   789.1874,
   683.1926,
   691.3906,
   711.5884,
   663.3853,
   696.5937,
   671.5884,
   640.3906,
   636.3853,
   561.7811,
   563.7916,
   591.7864,
   566.9895,
   602.3906,
   543.3906,
   599.1926,
   582.3906,
   557.1926,
   568.9948,
   558.7916,
   533.1874,
   481.1874,
   533.9895,
   495.5884,
   532.3906,
   509.5884,
   498.1874,
   496.5884,
   490.3853,
   462.9895,
   493.1979,
   443.3853,
   526.5884,
   498.9948,
   474.1874,
   471.3906,
   510.7916,
   482.1874,
   505.1927,
   476.9948,
   486.3906,
   452.3906,
   463.5884,
   434.7916,
   475.5884,
   503.3906,
   484.9895,
   452.7863,
   494.3906,
   479.3906,
   447.3906,
   469.1927,
   473.3906,
   461.7916,
   495.9843,
   475.3853,
   493.7863,
   455.1927,
   440.1874,
   440.5937,
   459.1874,
   462.1822,
   442.1874,
   484.3906,
   475.7916,
   453.5884,
   481.9895,
   414.1927,
   477.7916,
   447.5884,
   432.3958,
   469.7916,
   448.9895,
   432.1874,
   480.5937,
   484.7916,
   460.9895,
   439.9895,
   482.5884,
   461.9895,
   448.7916,
   484.7916,
   470.7863,
   456.5884,
   424.1874,
   462.3958,
   464.7916,
   453.3958,
   426.3853,
   472.5937,
   482.1927,
   460.5884,
   467.9895,
   477.1927,
   428.3906,
   418.3853,
   417.3906,
   473.1927,
   460.7863,
   458.9948,
   453.5884,
   485.7916,
   480.1927,
   432.7863,
   439.3853,
   445.9948,
   404.7811,
   455.3906,
   469.7811,
   438.1874,
   433.5832,
   446.5937,
   475.1874,
   455.3906,
   468.5884,
   471.9948,
   466.9895,
   413.7916,
   467.9895,
   478.1927,
   436.5884,
   445.1874,
   420.1874,
   474.9948,
   442.7863,
   442.5937,
   445.7863,
   469.9948,
   451.1874,
   426.5884,
   472.7863,
   465.9895,
   471.1874,
   446.7916,
   438.7863,
   465.7916,
   494.3906,
   467.1927,
   467.1874,
   427.1874,
   465.5832,
   413.9895,
   489.9895,
   500.1822,
   470.7916,
   462.3906,
   419.5832,
   441.5884,
   483.1874,
   472.5832,
   481.5884,
   473.5884,
   489.5884,
   453.9895,
   457.5884,
   492.1979,
   460.3906,
   439.9843,
   467.1874,
   435.3906,
   516.1926,
   457.1874,
   492.3906,
   490.5937,
   442.7916,
   494.9948,
   452.3853,
   420.1927,
   502.3853,
   492.9843,
   454.1874,
   480.9948,
   489.5884,
   492.9843,
   459.9843,
   509.1927,
   544.9948,
   435.9895,
   474.7863,
   489.5884,
   462.1927,
   472.9948,
   457.9843,
   516.7864,
   452.7916,
   500.3906,
   461.3853,
   468.5884,
   460.3906,
   450.7811,
   482.7863,
   504.5884,
   545.5884,
   480.3906,
   476.1927,
   465.3906,
   462.9895,
   499.1927,
   506.5884,
   517.5884,
   467.3853,
   467.1874,
   505.5884,
   471.7916,
   489.1927,
   499.5884,
   489.3906,
   498.3906,
   485.1874,
   498.5832,
   475.5884,
   455.9895,
   510.5884,
   500.5884,
   494.7863,
   452.7863,
   534.7864,
   476.7863,
   438.7916,
   460.7863,
   510.7916,
   532.9843,
   499.5832,
   504.1874,
   490.3853,
   476.3906,
   526.9895,
   488.1927,
   514.3853,
   495.3906,
   529.9895,
   488.1927,
   470.5884,
   519.9895,
   517.1821,
   521.1874,
   526.7864,
   493.9895,
   491.7916,
   495.5884,
   488.3853,
   524.3906,
   508.9895,
   524.1821,
   473.1874,
   458.1874,
   483.9843,
   515.7916,
   514.7811,
   508.5832,
   502.1874,
   522.1821,
   516.5937,
   508.7863,
   506.7916,
   507.9895,
   487.9843,
   506.3853};
   Double_t h_dm_data_felx3003[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3003[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   Double_t h_dm_data_fehx3003[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3003[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3003,h_dm_data_fy3003,h_dm_data_felx3003,h_dm_data_fehx3003,h_dm_data_fely3003,h_dm_data_fehy3003);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetMaximum(67577.72);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001300130023003);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx6[145] = {
   2004.43,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.418,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy6[145] = {
   0.2975898,
   37.98333,
   60.93487,
   80.22817,
   97.4227,
   113.1961,
   127.9396,
   141.9251,
   155.3731,
   168.4912,
   181.5012,
   194.6654,
   208.3154,
   222.8881,
   238.9696,
   257.3502,
   279.1009,
   305.7162,
   339.4971,
   384.6626,
   450.1714,
   555.4237,
   739.5553,
   1085.982,
   1387,
   1870.794,
   2228.807,
   2703.903,
   3337.315,
   4181.268,
   5301.068,
   6778.492,
   7682.57,
   8716.706,
   9897.909,
   11244.84,
   12777.45,
   14516.32,
   16481.45,
   18690.6,
   21157.04,
   23886.85,
   26875.83,
   30106.48,
   33545.22,
   37140.4,
   44500.59,
   48073.91,
   51427.77,
   54444.37,
   57009.54,
   59020.91,
   60395.72,
   61077.38,
   61040.12,
   60290.98,
   58869,
   56841.78,
   54299.69,
   27994.26,
   25169.59,
   22578.41,
   20221.79,
   18092.74,
   16178.95,
   14465.03,
   12934.3,
   11570.02,
   10356.19,
   9277.935,
   7475.022,
   6066.854,
   4974.956,
   4133.103,
   3485.265,
   2594.436,
   2034.915,
   1655.993,
   1180.491,
   918.0973,
   774.9219,
   693.549,
   641.357,
   603.0329,
   572.4242,
   547.1982,
   526.3243,
   509.1539,
   495.1559,
   483.8596,
   474.8471,
   467.7526,
   462.26,
   458.0993,
   455.0416,
   452.8941,
   451.4951,
   450.7095,
   450.4245,
   450.5465,
   450.9976,
   451.7131,
   452.6394,
   453.732,
   454.954,
   456.2749,
   457.6694,
   459.1165,
   460.5989,
   462.1021,
   463.6144,
   465.126,
   466.6287,
   468.116,
   469.5824,
   471.0234,
   472.4355,
   473.8157,
   475.1617,
   476.4716,
   477.744,
   478.9778,
   480.1721,
   481.3265,
   482.4404,
   483.5137,
   484.5464,
   485.5383,
   486.4898,
   487.4009,
   488.2721,
   489.1035,
   489.8956,
   490.6489,
   491.3638,
   492.0407,
   492.6801,
   493.2826,
   493.8486,
   494.3788,
   494.8736,
   495.3335,
   495.7592,
   496.1511,
   496.1511};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx6,model_Norm_dstarM__Range_r1__fy6);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_model_Norm_dstarM__Range_r1_46 = new TH1F("Graph_Graph_model_Norm_dstarM__Range_r1_46","Projection of ",145,2002.373,2027.057);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetMinimum(0.2678308);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetMaximum(67185.09);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetDirectory(0);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetStats(0);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetLineWidth(2);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->SetMarkerStyle(20);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetYaxis()->SetTitleFont(132);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_model_Norm_dstarM__Range_r1_46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_model_Norm_dstarM__Range_r1_46);
   
   graph->Draw("l");
   
   TH1D *frame_38b4b40__2__2__2__2__2__6 = new TH1D("frame_38b4b40__2__2__2__2__2__6","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__2__2__2__2__2__6->SetBinContent(1,64506);
   frame_38b4b40__2__2__2__2__2__6->SetMinimum(1);
   frame_38b4b40__2__2__2__2__2__6->SetMaximum(96759.01);
   frame_38b4b40__2__2__2__2__2__6->SetEntries(1);
   frame_38b4b40__2__2__2__2__2__6->SetDirectory(0);
   frame_38b4b40__2__2__2__2__2__6->SetStats(0);
   frame_38b4b40__2__2__2__2__2__6->SetLineWidth(2);
   frame_38b4b40__2__2__2__2__2__6->SetMarkerStyle(20);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2__2__6->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2__2__6->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__6->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2__6->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2__6->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2__6->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2__2__6->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.213467,0.8088299,0.3638968,0.9294712,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6876791,0.6004224,0.9484241,0.936362,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(ci);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.2141834,0.7104609,0.3646132,0.8292462,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(a)");
   pt->Draw();
   p1->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig4b_supp.C <==
void fig4b_supp()
{
//=========Macro generated from canvas: cv/
//=========  (Sun Jul 24 15:36:12 2016) by ROOT version6.06/06
   TCanvas *cv = new TCanvas("cv", "",611,188,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0,1,1);
   p1->Draw();
   p1->cd();
   //p1->Range(1994.937,-151.8867,2026.582,797.4677);
   p1->Range(1994.134,-14260.71,2026.629,74272.29);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0.16);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_2a8dcb0__1__1__1__1__1 = new TH1D("frame_2a8dcb0__1__1__1__1__1","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__1__1__1__1__1->SetBinContent(1,598.9074);
   frame_2a8dcb0__1__1__1__1__1->SetMinimum(0.01);
   frame_2a8dcb0__1__1__1__1__1->SetMaximum(750);
   frame_2a8dcb0__1__1__1__1__1->SetEntries(1);
   frame_2a8dcb0__1__1__1__1__1->SetDirectory(0);
   frame_2a8dcb0__1__1__1__1__1->SetStats(0);
   frame_2a8dcb0__1__1__1__1__1->SetLineWidth(2);
   frame_2a8dcb0__1__1__1__1__1->SetMarkerStyle(20);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[108] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.584,
   2004.636,
   2004.739,
   2004.842,
   2004.944,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[108] = {
   0,
   1.020765,
   1.527147,
   2.283247,
   2.887318,
   3.409251,
   4.30561,
   5.077303,
   5.766538,
   6.395536,
   7.522178,
   8.521071,
   9.425938,
   10.2573,
   11.02882,
   11.75016,
   12.42848,
   13.06928,
   13.6769,
   14.25483,
   14.80594,
   15.33265,
   15.83698,
   16.32068,
   16.78527,
   17.23205,
   17.66218,
   18.07671,
   18.47653,
   18.86249,
   19.23532,
   19.5957,
   19.94424,
   20.2815,
   20.60801,
   20.92423,
   21.2306,
   21.52753,
   21.8154,
   22.09457,
   22.36535,
   22.62806,
   22.88298,
   23.13039,
   23.37055,
   23.60369,
   23.83005,
   24.04983,
   24.26325,
   24.47049,
   24.67174,
   24.86719,
   25.05698,
   25.2413,
   25.42028,
   25.59407,
   25.76282,
   25.92665,
   26.0857,
   26.24008,
   26.38993,
   26.53534,
   26.67643,
   26.81331,
   26.94608,
   27.07483,
   27.19966,
   27.32066,
   27.43792,
   27.55152,
   27.66155,
   27.76809,
   27.87121,
   27.97099,
   28.0675,
   28.16081,
   28.25099,
   28.33811,
   28.42223,
   28.50341,
   28.58171,
   28.6572,
   28.72993,
   28.79995,
   28.86732,
   28.9321,
   28.99434,
   29.05408,
   29.11137,
   29.16627,
   29.21881,
   29.26905,
   29.31703,
   29.36279,
   29.40638,
   29.44783,
   29.48719,
   29.52449,
   29.55978,
   29.59309,
   29.62445,
   29.65392,
   29.68151,
   29.70726,
   29.73122,
   29.7534,
   29.77385,
   0};
   TGraph *graph = new TGraph(108,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211 = new TH1F("Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211","Projection of ",108,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMaximum(32.75124);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   3,
   0,
   5,
   3,
   3,
   4,
   5,
   2,
   4,
   6,
   5,
   4,
   10,
   3,
   8,
   8,
   15,
   11,
   7,
   6,
   8,
   9,
   9,
   6,
   10,
   14,
   13,
   11,
   11,
   11.59895,
   11,
   12,
   8,
   10,
   9,
   12,
   14,
   9,
   17,
   11,
   14,
   14,
   15,
   18,
   20,
   11,
   5,
   17,
   14,
   13,
   13,
   21,
   16,
   10,
   21,
   17,
   12,
   15,
   15,
   15,
   14,
   19,
   19,
   11,
   19,
   11,
   13,
   20,
   14,
   22,
   14,
   19,
   20,
   18,
   16,
   21,
   27,
   17,
   20,
   18,
   17,
   17,
   16,
   17,
   21,
   26,
   29,
   24,
   33,
   23,
   14,
   16,
   25,
   16,
   20,
   23,
   28,
   31,
   36,
   44,
   49,
   61,
   59,
   71,
   89,
   103,
   136,
   158,
   212,
   249,
   277,
   343,
   379,
   410,
   547,
   531,
   489,
   416,
   393,
   387,
   279,
   259,
   189,
   165,
   151,
   122,
   103,
   81,
   73,
   65,
   52,
   58,
   36,
   48,
   39,
   33,
   31,
   33,
   30,
   43,
   30,
   29,
   38,
   48,
   22,
   34,
   21,
   25,
   26,
   32,
   32,
   25,
   31,
   25,
   23,
   25,
   22,
   28,
   20,
   32,
   21,
   27,
   32,
   27,
   28,
   20,
   23,
   23,
   19,
   31,
   26,
   13,
   31,
   26,
   25,
   23,
   19,
   20,
   27,
   24,
   26,
   24,
   22,
   34,
   31,
   27,
   25,
   23,
   25,
   23,
   17,
   23,
   29,
   35,
   25,
   28,
   30,
   27,
   29,
   30,
   24,
   25,
   26,
   27,
   29,
   30,
   25,
   29,
   24,
   31,
   28,
   25,
   29,
   22,
   27,
   32,
   25,
   21,
   34,
   22,
   22,
   26,
   22,
   23,
   22,
   24,
   14,
   16,
   26,
   27,
   23,
   28,
   20,
   38,
   24,
   27,
   18,
   26,
   33,
   24,
   32,
   34,
   26,
   17,
   28,
   25,
   22,
   22,
   34,
   26,
   38,
   20,
   31,
   32,
   25,
   35,
   32,
   31,
   33,
   33,
   27,
   32,
   21,
   26,
   24,
   29,
   26,
   16,
   33,
   28,
   30,
   28,
   18,
   25,
   33,
   31,
   28,
   33,
   33,
   29,
   28,
   23,
   20,
   30,
   26,
   32,
   30,
   29,
   20,
   25,
   33,
   27,
   17,
   40,
   30,
   27,
   26,
   22,
   23,
   22,
   23,
   27,
   23,
   22,
   23,
   32,
   33,
   33,
   24,
   36,
   18,
   33,
   29,
   33,
   33,
   28,
   31,
   30,
   26,
   35,
   29,
   27,
   24,
   30,
   23,
   30,
   24,
   29,
   29,
   28,
   26,
   34,
   24,
   20,
   22,
   25,
   33,
   31,
   24,
   22,
   33,
   26,
   35,
   33,
   33,
   23,
   30,
   36,
   27,
   31,
   25,
   24,
   38,
   39,
   38,
   31,
   24,
   31,
   30,
   23,
   22,
   29,
   37,
   30,
   31,
   22,
   28,
   25,
   34,
   30,
   36,
   30,
   33,
   37,
   29,
   25,
   41,
   31,
   30,
   26,
   42,
   33,
   36,
   33,
   27,
   27,
   40,
   21,
   23,
   38,
   35,
   35,
   24,
   36,
   31,
   26,
   33,
   27,
   28,
   39,
   28,
   30,
   26,
   36,
   23,
   26,
   32,
   29,
   25,
   35};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001 = new TH1F("Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMaximum(627.4268);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.533,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.002295313,
   2.285883,
   3.412281,
   5.081321,
   6.400893,
   7.529358,
   8.530745,
   9.439039,
   10.27514,
   11.05323,
   11.78374,
   12.47489,
   13.13371,
   13.76669,
   14.38038,
   14.98189,
   15.57951,
   16.18331,
   16.80642,
   17.46792,
   18.20156,
   19.07746,
   20.2462,
   22.01044,
   25.01431,
   27.49766,
   31.38797,
   37.96982,
   42.93238,
   49.51818,
   58.23095,
   69.70144,
   76.71192,
   84.72537,
   93.87301,
   104.2987,
   116.1565,
   129.605,
   144.7984,
   161.8738,
   180.9336,
   202.0246,
   225.1144,
   250.0681,
   276.6266,
   304.3916,
   361.2311,
   388.8271,
   414.7302,
   438.0319,
   457.8516,
   473.3997,
   484.0378,
   489.3295,
   489.0761,
   483.3318,
   472.3977,
   456.7952,
   437.2215,
   234.59,
   212.8355,
   192.8818,
   174.7371,
   158.3476,
   143.6182,
   130.4303,
   118.6553,
   108.1639,
   98.83287,
   90.54736,
   76.70331,
   65.90346,
   57.54252,
   51.1097,
   46.17286,
   39.42039,
   35.22147,
   32.41375,
   28.97079,
   27.1648,
   26.27185,
   25.84932,
   25.64581,
   25.54341,
   25.49485,
   25.48232,
   25.49805,
   25.53719,
   25.59581,
   25.67041,
   25.75792,
   25.85564,
   25.96127,
   26.07284,
   26.18871,
   26.3075,
   26.42808,
   26.54949,
   26.67098,
   26.79192,
   26.91179,
   27.03018,
   27.14677,
   27.2613,
   27.37356,
   27.48339,
   27.59067,
   27.6953,
   27.79723,
   27.89642,
   27.99282,
   28.08644,
   28.17726,
   28.2653,
   28.35058,
   28.43311,
   28.51291,
   28.59003,
   28.66448,
   28.73631,
   28.80556,
   28.87226,
   28.93645,
   28.99816,
   29.05745,
   29.11435,
   29.16891,
   29.22115,
   29.27112,
   29.31887,
   29.36443,
   29.40783,
   29.44912,
   29.48834,
   29.52552,
   29.56069,
   29.59391,
   29.62519,
   29.65457,
   29.6821,
   29.70779,
   29.73169,
   29.75383,
   29.77423,
   29.77423};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122 = new TH1F("Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMinimum(0.002065782);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMaximum(538.2623);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122);
   
   graph->Draw("l");
   
   TH1D *frame_2a8dcb0__2__2__2__2__2 = new TH1D("frame_2a8dcb0__2__2__2__2__2","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__2__2__2__2__2->SetBinContent(1,598.9074);
   frame_2a8dcb0__2__2__2__2__2->SetMinimum(1);
   frame_2a8dcb0__2__2__2__2__2->SetMaximum(898.3611);
   frame_2a8dcb0__2__2__2__2__2->SetEntries(1);
   frame_2a8dcb0__2__2__2__2__2->SetDirectory(0);
   frame_2a8dcb0__2__2__2__2__2->SetStats(0);
   frame_2a8dcb0__2__2__2__2__2->SetLineWidth(2);
   frame_2a8dcb0__2__2__2__2__2->SetMarkerStyle(20);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) (MeV)");
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV )");
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->Draw("AXISSAME");
   
   //TPaveText *pt = new TPaveText(0.1891117,0.780037,0.3696275,0.9001848,"BRNDC");
   TPaveText *pt = new TPaveText(
				 0.19,0.82,0.34,0.9,
				 //0.19,0.78,0.34,0.90,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("#splitline{LHCb}{Preliminary}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(2);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   //pt = new TPaveText(0.19,0.67,0.34,0.79,"BRNDC");
   pt = new TPaveText(
		      0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(b)");
   pt->Draw();
   p1->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig_supp_1.C <==
void fig_supp_1()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jul  6 14:58:29 2016) by ROOT version6.06/04
   TCanvas *c1 = new TCanvas("c1", "c1",11,74,700,500);
   //gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-4.093468,1.013761,11.84071,1.057876);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t rs_over_rs_ratio_fx3001[5] = {
   0.01822236,
   0.352951,
   0.6931985,
   1.17414,
   2.459385};
   Double_t rs_over_rs_ratio_fy3001[5] = {
   1.036633,
   1.047545,
   1.033158,
   1.028906,
   1.029214};
   Double_t rs_over_rs_ratio_felx3001[5] = {
   0.5132224,
   0.147951,
   0.1881985,
   0.2691402,
   0.9543853};
   Double_t rs_over_rs_ratio_fely3001[5] = {
   0.005368393,
   0.005220442,
   0.005035272,
   0.005182998,
   0.004780532};
   Double_t rs_over_rs_ratio_fehx3001[5] = {
   0.1867776,
   0.152049,
   0.2118015,
   0.3308598,
   7.535615};
   Double_t rs_over_rs_ratio_fehy3001[5] = {
   0.005368393,
   0.005220442,
   0.005035272,
   0.005182998,
   0.004780532};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,rs_over_rs_ratio_fx3001,rs_over_rs_ratio_fy3001,rs_over_rs_ratio_felx3001,rs_over_rs_ratio_fehx3001,rs_over_rs_ratio_fely3001,rs_over_rs_ratio_fehy3001);
   grae->SetName("rs_over_rs_ratio");
   grae->SetTitle(";t/#tau;N(D*^{- })/N(D*^{+})");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_rs_over_rs_ratio30013001 = new TH1F("Graph_Graph_rs_over_rs_ratio30013001","",100,-1.544,11.044);
   Graph_Graph_rs_over_rs_ratio30013001->SetMinimum(1.020819);
   Graph_Graph_rs_over_rs_ratio30013001->SetMaximum(1.05567);
   Graph_Graph_rs_over_rs_ratio30013001->SetDirectory(0);
   Graph_Graph_rs_over_rs_ratio30013001->SetStats(0);
   Graph_Graph_rs_over_rs_ratio30013001->SetLineWidth(2);
   Graph_Graph_rs_over_rs_ratio30013001->SetMarkerStyle(20);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetTitle("t/#tau");
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_rs_over_rs_ratio30013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetTitle("N(D*^{- })/N(D*^{+})");
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetTitleOffset(1.05);
   Graph_Graph_rs_over_rs_ratio30013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_rs_over_rs_ratio30013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_rs_over_rs_ratio30013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_rs_over_rs_ratio30013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_rs_over_rs_ratio30013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_rs_over_rs_ratio30013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_rs_over_rs_ratio30013001);
   
   
   TF1 *PrevFitTMP3002 = new TF1("PrevFitTMP","pol0",-1.544,11.044);
   PrevFitTMP3002->SetFillColor(1);
   PrevFitTMP3002->SetFillStyle(0);
   PrevFitTMP3002->SetMarkerStyle(20);
   PrevFitTMP3002->SetLineColor(2);
   PrevFitTMP3002->SetLineWidth(2);
   PrevFitTMP3002->SetChisquare(8.841535);
   PrevFitTMP3002->SetNDF(4);
   PrevFitTMP3002->GetXaxis()->SetNdivisions(505);
   PrevFitTMP3002->GetXaxis()->SetLabelFont(132);
   PrevFitTMP3002->GetXaxis()->SetLabelOffset(0.01);
   PrevFitTMP3002->GetXaxis()->SetLabelSize(0.06);
   PrevFitTMP3002->GetXaxis()->SetTitleSize(0.072);
   PrevFitTMP3002->GetXaxis()->SetTitleOffset(0.95);
   PrevFitTMP3002->GetXaxis()->SetTitleFont(132);
   PrevFitTMP3002->GetYaxis()->SetLabelFont(132);
   PrevFitTMP3002->GetYaxis()->SetLabelOffset(0.01);
   PrevFitTMP3002->GetYaxis()->SetLabelSize(0.06);
   PrevFitTMP3002->GetYaxis()->SetTitleSize(0.072);
   PrevFitTMP3002->GetYaxis()->SetTitleOffset(0.95);
   PrevFitTMP3002->GetYaxis()->SetTitleFont(132);
   PrevFitTMP3002->SetParameter(0,1.034814);
   PrevFitTMP3002->SetParError(0,0.002283274);
   PrevFitTMP3002->SetParLimits(0,0,0);
   grae->GetListOfFunctions()->Add(PrevFitTMP3002);
   
//    TPaveStats *ptstats = new TPaveStats(0.474212,0.64,0.9240688,0.7894737,"brNDC");
//    ptstats->SetName("stats");
//    ptstats->SetBorderSize(0);
//    ptstats->SetFillColor(0);
//    ptstats->SetLineWidth(2);
//    ptstats->SetTextAlign(12);
//    ptstats->SetTextFont(132);
//    TText *AText = ptstats->AddText("#chi^{2} / ndf = 8.842 / 4");
//    AText = ptstats->AddText("Prob  = 0.06518");
//    AText = ptstats->AddText("p0       = 1.035 #pm 0.002283 ");
//    ptstats->SetOptStat(0);
//    ptstats->SetOptFit(1111);
//    ptstats->Draw();
   //grae->GetListOfFunctions()->Add(ptstats);
   //ptstats->SetParent(grae->GetListOfFunctions());
   grae->Draw("ap");
   
   TPaveText *pt = new TPaveText(0.7578797,0.8210526,0.9083095,0.9010526,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText* AText = pt->AddText("LHCb");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_2a.C <==
void fig_supp_2a()
{
//=========Macro generated from canvas: cc/cc
//=========  (Fri Jul  1 23:41:30 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-1.985467,-16.36736,1.519887,22.36466);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.16);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);

   TLegend *leg = new TLegend(0.65,0.57,0.99,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_3sigma_nocpv_contour_fx1[101] = {
   -1.208447,
   -1.183396,
   -1.138864,
   -1.093919,
   -1.03153,
   -0.9772363,
   -0.9134899,
   -0.8547699,
   -0.7903117,
   -0.727573,
   -0.6693458,
   -0.6325183,
   -0.600637,
   -0.5366494,
   -0.5045567,
   -0.4655678,
   -0.4102613,
   -0.3756978,
   -0.3361435,
   -0.2786341,
   -0.2462044,
   -0.2064126,
   -0.150995,
   -0.1161383,
   -0.07639369,
   -0.01813537,
   0.01441713,
   0.0474923,
   0.1080733,
   0.1465337,
   0.1797583,
   0.2126436,
   0.2466169,
   0.2879113,
   0.3114318,
   0.3553114,
   0.3826834,
   0.4173924,
   0.4477982,
   0.4880174,
   0.5241092,
   0.5590662,
   0.5985167,
   0.634604,
   0.6774577,
   0.7154279,
   0.7655342,
   0.817854,
   0.8505878,
   0.9075579,
   0.9531888,
   0.9413845,
   0.9177995,
   0.8876164,
   0.8527728,
   0.8226869,
   0.7726138,
   0.7358021,
   0.681378,
   0.6393051,
   0.5808635,
   0.5342543,
   0.4719938,
   0.4212391,
   0.3851697,
   0.3552644,
   0.3005677,
   0.2627078,
   0.2309057,
   0.1723497,
   0.1326437,
   0.09892895,
   0.03651655,
   -0.005129482,
   -0.04081199,
   -0.07700267,
   -0.1071783,
   -0.1509328,
   -0.1887052,
   -0.2270296,
   -0.2592213,
   -0.3053854,
   -0.3454683,
   -0.3861919,
   -0.4204905,
   -0.4696368,
   -0.5124487,
   -0.5560467,
   -0.5925393,
   -0.6458376,
   -0.692228,
   -0.7374627,
   -0.7886743,
   -0.8363515,
   -0.8916156,
   -0.9428613,
   -1.005792,
   -1.072072,
   -1.111642,
   -1.175258,
   -1.208447};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_3sigma_nocpv_contour_fy1[101] = {
   17.58855,
   16.79817,
   16.00866,
   15.21918,
   14.43089,
   13.64208,
   12.85399,
   12.06551,
   11.27749,
   10.48936,
   9.700884,
   9.307285,
   8.913254,
   8.125226,
   7.731189,
   7.337775,
   6.549059,
   6.155236,
   5.761883,
   4.97332,
   4.579294,
   4.185943,
   3.397205,
   3.003397,
   2.610052,
   1.821522,
   1.427541,
   1.033603,
   0.2452813,
   -0.1481752,
   -0.5421084,
   -0.9360617,
   -1.329923,
   -1.723239,
   -2.118018,
   -2.511041,
   -2.905557,
   -3.299422,
   -3.693642,
   -4.086981,
   -4.48072,
   -4.874673,
   -5.268201,
   -5.662059,
   -6.05524,
   -6.449188,
   -6.841778,
   -7.234491,
   -7.430255,
   -7.620385,
   -6.930236,
   -6.15173,
   -5.373491,
   -4.595499,
   -3.817702,
   -3.039676,
   -2.262681,
   -1.484958,
   -0.7082695,
   0.06913664,
   0.8454839,
   1.622628,
   2.398674,
   3.175555,
   3.563162,
   3.951293,
   4.727905,
   5.11534,
   5.503318,
   6.279733,
   6.667024,
   7.054883,
   7.830998,
   8.218085,
   8.605768,
   8.993405,
   9.381557,
   9.768413,
   10.1559,
   10.54333,
   10.93132,
   11.3179,
   11.70516,
   12.09244,
   12.48035,
   12.86665,
   13.25371,
   13.6407,
   14.02841,
   14.41418,
   14.80084,
   15.18774,
   15.5739,
   15.96052,
   16.34613,
   16.73257,
   17.11728,
   17.50185,
   17.69332,
   17.8782,
   17.58855};
   TGraph *graph3 = new TGraph(101,Results_tt_GP035_scale_timedep_unblind_mixing_3sigma_nocpv_contour_fx1,Results_tt_GP035_scale_timedep_unblind_mixing_3sigma_nocpv_contour_fy1);
   graph3->SetName("Results_tt_GP035_scale_timedep_unblind_mixing_3sigma_nocpv_contour");
   graph3->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph3->SetFillColor(1);
   graph3->SetLineStyle(9);
   graph3->SetLineWidth(2);
   graph3->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11 = new TH1F("Graph_Graph_Graph11","",101,-1.42461,1.169352);
   Graph_Graph_Graph11->SetMinimum(-10.17024);
   Graph_Graph_Graph11->SetMaximum(20.42806);
   Graph_Graph_Graph11->SetDirectory(0);
   Graph_Graph_Graph11->SetStats(0);
   Graph_Graph_Graph11->SetLineWidth(2);
   Graph_Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph_Graph11->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph3->SetHistogram(Graph_Graph_Graph11);
   
   graph3->Draw("al");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_2sigma_nocpv_contour_fx2[51] = {
   -0.8292289,
   -0.7831269,
   -0.7105869,
   -0.62981,
   -0.5446866,
   -0.4626672,
   -0.4121768,
   -0.367103,
   -0.2800059,
   -0.2298636,
   -0.1835197,
   -0.09413998,
   -0.04275656,
   0.004787525,
   0.0947704,
   0.1497912,
   0.1991493,
   0.246722,
   0.3001327,
   0.3484188,
   0.4057564,
   0.4615318,
   0.520783,
   0.5868482,
   0.6925071,
   0.7232456,
   0.6954314,
   0.6450891,
   0.5841332,
   0.5157011,
   0.4411622,
   0.3612165,
   0.2762414,
   0.1864159,
   0.1437923,
   0.09176062,
   0.04672018,
   -0.00782366,
   -0.05533444,
   -0.1126089,
   -0.1627144,
   -0.2231053,
   -0.2760397,
   -0.3402749,
   -0.3964103,
   -0.4659715,
   -0.5332798,
   -0.6050903,
   -0.6848162,
   -0.8051862,
   -0.8292289};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_2sigma_nocpv_contour_fy2[51] = {
   13.84126,
   12.70247,
   11.56506,
   10.42827,
   9.291805,
   8.155153,
   7.587584,
   7.01956,
   5.883296,
   5.315705,
   4.747791,
   3.61166,
   3.044157,
   2.47632,
   1.340223,
   0.7730515,
   0.2053588,
   -0.3625653,
   -0.9299701,
   -1.497845,
   -2.064877,
   -2.632228,
   -3.199227,
   -3.765823,
   -4.326387,
   -3.897977,
   -2.770238,
   -1.64328,
   -0.516896,
   0.6090583,
   1.73456,
   2.859691,
   3.984453,
   5.108838,
   5.671281,
   6.232933,
   6.795189,
   7.356603,
   7.918657,
   8.4798,
   9.041631,
   9.60245,
   10.16415,
   10.72468,
   11.28608,
   11.84598,
   12.40633,
   12.96612,
   13.52521,
   14.07698,
   13.84126};
   TGraph *graph2 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_mixing_2sigma_nocpv_contour_fx2,Results_tt_GP035_scale_timedep_unblind_mixing_2sigma_nocpv_contour_fy2);
   graph2->SetName("Results_tt_GP035_scale_timedep_unblind_mixing_2sigma_nocpv_contour");
   graph2->SetTitle("");
   graph2->SetFillColor(1);
   graph2->SetLineStyle(2);
   graph2->SetLineWidth(2);
   graph2->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph22 = new TH1F("Graph_Graph_Graph22","",100,-0.9844763,0.878493);
   Graph_Graph_Graph22->SetMinimum(-6.166724);
   Graph_Graph_Graph22->SetMaximum(15.91732);
   Graph_Graph_Graph22->SetDirectory(0);
   Graph_Graph_Graph22->SetStats(0);
   Graph_Graph_Graph22->SetLineWidth(2);
   Graph_Graph_Graph22->SetMarkerStyle(20);
   Graph_Graph_Graph22->GetXaxis()->SetTitle("x'2+");
   Graph_Graph_Graph22->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph22->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph22->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph22->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph22->GetYaxis()->SetTitle("y'+");
   Graph_Graph_Graph22->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph22->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph22->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph22->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph22->GetZaxis()->SetTitleFont(132);
   graph2->SetHistogram(Graph_Graph_Graph22);
   
   graph2->Draw("l ");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_1sigma_nocpv_contour_fx3[51] = {
   -0.4730405,
   -0.4463275,
   -0.4049546,
   -0.3583768,
   -0.3088084,
   -0.2571899,
   -0.204,
   -0.1534743,
   -0.1218067,
   -0.09382464,
   -0.04105464,
   -0.008156652,
   0.02100475,
   0.04931864,
   0.08035407,
   0.1092036,
   0.1413363,
   0.1707979,
   0.2045107,
   0.2347099,
   0.2709796,
   0.3061984,
   0.3436562,
   0.3853937,
   0.4515513,
   0.4690169,
   0.4495266,
   0.4163789,
   0.377124,
   0.3337131,
   0.2869956,
   0.2374063,
   0.1851803,
   0.1304309,
   0.1042427,
   0.07317555,
   0.04575044,
   0.01335649,
   -0.01532818,
   -0.04918787,
   -0.079197,
   -0.1147638,
   -0.1462255,
   -0.1839502,
   -0.2170695,
   -0.2578687,
   -0.2973661,
   -0.3394824,
   -0.3862868,
   -0.4579943,
   -0.4730405};
   Double_t Results_tt_GP035_scale_timedep_unblind_mixing_1sigma_nocpv_contour_fy3[51] = {
   10.12249,
   9.431445,
   8.741126,
   8.051175,
   7.361433,
   6.671877,
   5.98244,
   5.292788,
   4.948487,
   4.603866,
   3.914346,
   3.570142,
   3.225601,
   2.880999,
   2.536632,
   2.192073,
   1.847805,
   1.503236,
   1.159057,
   0.814545,
   0.470619,
   0.1264819,
   -0.2174187,
   -0.5610467,
   -0.9008193,
   -0.6499389,
   0.03719957,
   0.7238147,
   1.410077,
   2.096089,
   2.781846,
   3.467401,
   4.15276,
   4.837922,
   5.180634,
   5.522938,
   5.865553,
   6.207734,
   6.550248,
   6.892288,
   7.234689,
   7.576558,
   7.918905,
   8.26062,
   8.602818,
   8.944186,
   9.285814,
   9.627128,
   9.968062,
   10.30464,
   10.12249};
   TGraph* graph1 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_mixing_1sigma_nocpv_contour_fx3,Results_tt_GP035_scale_timedep_unblind_mixing_1sigma_nocpv_contour_fy3);
   graph1->SetName("Results_tt_GP035_scale_timedep_unblind_mixing_1sigma_nocpv_contour");
   graph1->SetTitle("");
   graph1->SetFillColor(1);
   graph1->SetLineWidth(2);
   graph1->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph33 = new TH1F("Graph_Graph_Graph33","",100,-0.5672462,0.5632226);
   Graph_Graph_Graph33->SetMinimum(-2.021365);
   Graph_Graph_Graph33->SetMaximum(11.42519);
   Graph_Graph_Graph33->SetDirectory(0);
   Graph_Graph_Graph33->SetStats(0);
   Graph_Graph_Graph33->SetLineWidth(2);
   Graph_Graph_Graph33->SetMarkerStyle(20);
   Graph_Graph_Graph33->GetXaxis()->SetTitle("x'2+");
   Graph_Graph_Graph33->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph33->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph33->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph33->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph33->GetYaxis()->SetTitle("y'+");
   Graph_Graph_Graph33->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph33->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph33->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph33->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph33->GetZaxis()->SetTitleFont(132);
   graph1->SetHistogram(Graph_Graph_Graph33);
   
   graph1->Draw("l ");

   leg->AddEntry(graph1,"1#sigma","l");
   leg->AddEntry(graph2,"2#sigma","l");
   leg->AddEntry(graph3,"3#sigma","l");
   leg->Draw();
   TMarker *marker = new TMarker(0.02811223,4.599829,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   TPaveText *pt = new TPaveText(0.6804511,0.8232258,0.8308271,0.9032258,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_2b.C <==
void fig_supp_2b()
{
//=========Macro generated from canvas: cc/cc
//=========  (Fri Jul  1 23:42:46 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-1.246619,-8.171077,1.014341,15.26099);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.16);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);

   TLegend *leg = new TLegend(0.54,0.64,0.86,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);

   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_plus_contour_fx1[51] = {
   -0.4022678,
   -0.3731899,
   -0.3264996,
   -0.2731808,
   -0.216019,
   -0.1562209,
   -0.09440665,
   -0.0353149,
   0.001394621,
   0.03407365,
   0.09604233,
   0.134312,
   0.1684994,
   0.2018001,
   0.2381951,
   0.2722207,
   0.3100037,
   0.3448885,
   0.3846735,
   0.4206504,
   0.463673,
   0.5057991,
   0.5508977,
   0.6017029,
   0.6850285,
   0.7121944,
   0.6934406,
   0.6582288,
   0.6151444,
   0.5665929,
   0.5136451,
   0.4568533,
   0.3965176,
   0.3327809,
   0.2656582,
   0.2333267,
   0.195071,
   0.1610215,
   0.1208001,
   0.08492893,
   0.04243351,
   0.004540617,
   -0.04080988,
   -0.081054,
   -0.1304293,
   -0.1786574,
   -0.2304031,
   -0.2884484,
   -0.3227607,
   -0.379734,
   -0.4022678};
   Double_t Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_plus_contour_fy1[51] = {
   9.105334,
   8.309842,
   7.515189,
   6.721,
   5.927078,
   5.133398,
   4.339873,
   3.546123,
   3.149842,
   2.753208,
   1.95962,
   1.563457,
   1.166921,
   0.7703203,
   0.3739914,
   -0.02254942,
   -0.4187499,
   -0.8153109,
   -1.21141,
   -1.607882,
   -2.003651,
   -2.399679,
   -2.795379,
   -3.190729,
   -3.580523,
   -3.227061,
   -2.436809,
   -1.64712,
   -0.857859,
   -0.06891566,
   0.7196943,
   1.508037,
   2.296115,
   3.083926,
   3.871554,
   4.265482,
   4.658878,
   5.052663,
   5.445865,
   5.839489,
   6.232454,
   6.626008,
   7.018773,
   7.412103,
   7.804392,
   8.196995,
   8.589151,
   8.980785,
   9.176093,
   9.366031,
   9.105334};
   TGraph *graph1 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_plus_contour_fx1,Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_plus_contour_fy1);
   graph1->SetName("Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_plus_contour");
   graph1->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph1->SetFillColor(1);
   graph1->SetLineColor(4);
   graph1->SetLineWidth(2);
   graph1->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph41 = new TH1F("Graph_Graph_Graph41","",100,-0.5137141,0.8236406);
   Graph_Graph_Graph41->SetMinimum(-4.875179);
   Graph_Graph_Graph41->SetMaximum(10.66069);
   Graph_Graph_Graph41->SetDirectory(0);
   Graph_Graph_Graph41->SetStats(0);
   Graph_Graph_Graph41->SetLineWidth(2);
   Graph_Graph_Graph41->SetMarkerStyle(20);
   Graph_Graph_Graph41->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph41->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph41->GetZaxis()->SetTitleFont(132);
   graph1->SetHistogram(Graph_Graph_Graph41);
   
   multigraph->Add(graph1,"l");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_minus_contour_fx2[51] = {
   -0.8088151,
   -0.7745726,
   -0.721095,
   -0.660695,
   -0.5963379,
   -0.5292934,
   -0.4602095,
   -0.3942643,
   -0.3534921,
   -0.3171749,
   -0.2483524,
   -0.2060317,
   -0.1682124,
   -0.1314094,
   -0.09125705,
   -0.05376452,
   -0.01218915,
   0.02610726,
   0.06975166,
   0.1090424,
   0.1560562,
   0.2018648,
   0.2506851,
   0.3052973,
   0.3928914,
   0.4182244,
   0.3955415,
   0.3544862,
   0.3050773,
   0.24994,
   0.1902207,
   0.1265054,
   0.0591112,
   -0.01180967,
   -0.04576097,
   -0.08623733,
   -0.121923,
   -0.1642499,
   -0.2017045,
   -0.2460692,
   -0.2853893,
   -0.3321139,
   -0.3734882,
   -0.4231812,
   -0.4669094,
   -0.5207974,
   -0.5731094,
   -0.6290188,
   -0.6913615,
   -0.7875376,
   -0.8088151};
   Double_t Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_minus_contour_fy2[51] = {
   13.0157,
   12.19839,
   11.3821,
   10.56636,
   9.750913,
   8.935739,
   8.120735,
   7.305453,
   6.898511,
   6.491149,
   5.676049,
   5.269238,
   4.861985,
   4.45465,
   4.047632,
   3.640359,
   3.233482,
   2.826187,
   2.419432,
   2.012223,
   1.605833,
   1.199145,
   0.7928075,
   0.3868653,
   -0.0132583,
   0.292038,
   1.105456,
   1.918154,
   2.730339,
   3.542156,
   4.353591,
   5.164721,
   5.975554,
   6.786086,
   7.191541,
   7.596398,
   8.001705,
   8.406372,
   8.811521,
   9.215972,
   9.620947,
   10.02513,
   10.43003,
   10.83398,
   11.23863,
   11.64206,
   12.04587,
   12.44919,
   12.85193,
   13.24796,
   13.0157};
   TGraph* graph2 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_minus_contour_fx2,Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_minus_contour_fy2);
   graph2->SetName("Results_tt_GP035_scale_timedep_unblind_noDCPV_type1_1sigma_minus_contour");
   graph2->SetTitle("");
   graph2->SetFillColor(1);
   graph2->SetLineColor(2);
   graph2->SetLineWidth(2);
   graph2->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph52 = new TH1F("Graph_Graph_Graph52","",100,-0.931519,0.5409283);
   Graph_Graph_Graph52->SetMinimum(-1.33938);
   Graph_Graph_Graph52->SetMaximum(14.57408);
   Graph_Graph_Graph52->SetDirectory(0);
   Graph_Graph_Graph52->SetStats(0);
   Graph_Graph_Graph52->SetLineWidth(2);
   Graph_Graph_Graph52->SetMarkerStyle(20);
   Graph_Graph_Graph52->GetXaxis()->SetTitle("x'2-");
   Graph_Graph_Graph52->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph52->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph52->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph52->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph52->GetYaxis()->SetTitle("y'-");
   Graph_Graph_Graph52->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph52->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph52->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph52->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph52->GetZaxis()->SetTitleFont(132);
   graph2->SetHistogram(Graph_Graph_Graph52);
   
   multigraph->Add(graph2,"l");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("y'[10^{-3}]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TMarker *marker = new TMarker(0.1938906,2.790496,20);
   marker->SetMarkerColor(4);
   marker->SetMarkerStyle(20);
   marker->Draw();
   marker = new TMarker(-0.1532641,6.511433,20);
   marker->SetMarkerColor(2);
   marker->SetMarkerStyle(20);
   marker->Draw();
   leg->AddEntry(graph1,"((x'^{+})^{2},y'^{+}), 1#sigma","l");
   leg->AddEntry(graph2,"((x'^{#minus})^{2},y'^{#minus}), 1#sigma","l");
   leg->Draw();
   TPaveText *pt = new TPaveText(0.6804511,0.8232258,0.8308271,0.9032258,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_2c.C <==
void fig_supp_2c()
{
//=========Macro generated from canvas: cc/cc
//=========  (Fri Jul  1 23:44:06 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-1.171945,-9.389817,0.9620873,16.1741);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.16);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);

   TLegend *leg = new TLegend(0.54,0.64,0.86,0.82,//0.52,0.75,0.84,0.93,
			      NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);

   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_plus_contour_fx1[51] = {
   -0.7587186,
   -0.7192393,
   -0.6569073,
   -0.5872829,
   -0.5137063,
   -0.4433571,
   -0.3987874,
   -0.3595944,
   -0.2844773,
   -0.2399526,
   -0.1994475,
   -0.1219407,
   -0.07611002,
   -0.034349,
   0.00641526,
   0.05031311,
   0.09159372,
   0.1368652,
   0.1787486,
   0.226095,
   0.2687225,
   0.3195624,
   0.3689443,
   0.4213892,
   0.4797856,
   0.5725356,
   0.5981174,
   0.5725711,
   0.5269628,
   0.4722384,
   0.4111954,
   0.3450465,
   0.2744089,
   0.1996164,
   0.1208281,
   0.03806656,
   -0.001373887,
   -0.04875198,
   -0.09021265,
   -0.1398596,
   -0.1834387,
   -0.2356943,
   -0.2815853,
   -0.3370837,
   -0.3855906,
   -0.4456257,
   -0.5036672,
   -0.5655412,
   -0.6341927,
   -0.738031,
   -0.7587186};
   Double_t Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_plus_contour_fy1[51] = {
   13.77108,
   12.78624,
   11.80258,
   10.81948,
   9.836667,
   8.853648,
   8.362894,
   7.871681,
   6.889025,
   6.398275,
   5.907178,
   4.924666,
   4.434016,
   3.943002,
   3.451913,
   2.961094,
   2.470047,
   1.979351,
   1.488271,
   0.9976872,
   0.5066616,
   0.01641816,
   -0.4741158,
   -0.9643317,
   -1.45418,
   -1.9387,
   -1.596094,
   -0.6189816,
   0.3574004,
   1.333267,
   2.30876,
   3.283861,
   4.258648,
   5.233125,
   6.207286,
   7.181205,
   7.668342,
   8.154771,
   8.641742,
   9.127946,
   9.614734,
   10.10067,
   10.58735,
   11.07304,
   11.55948,
   12.04464,
   12.53019,
   13.01526,
   13.49975,
   13.97793,
   13.77108};
   TGraph *graph1 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_plus_contour_fx1,Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_plus_contour_fy1);
   graph1->SetName("Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_plus_contour");
   graph1->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph1->SetFillColor(1);
   graph1->SetLineColor(4);
   graph1->SetLineWidth(2);
   graph1->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph61 = new TH1F("Graph_Graph_Graph61","",100,-0.8944022,0.733801);
   Graph_Graph_Graph61->SetMinimum(-3.530363);
   Graph_Graph_Graph61->SetMaximum(15.56959);
   Graph_Graph_Graph61->SetDirectory(0);
   Graph_Graph_Graph61->SetStats(0);
   Graph_Graph_Graph61->SetLineWidth(2);
   Graph_Graph_Graph61->SetMarkerStyle(20);
   Graph_Graph_Graph61->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph61->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph61->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph61->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph61->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph61->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph61->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph61->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph61->GetZaxis()->SetTitleFont(132);
   graph1->SetHistogram(Graph_Graph_Graph61);
   
   multigraph->Add(graph1,"l");
   
   Double_t Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_minus_contour_fx2[51] = {
   -0.6367095,
   -0.5992864,
   -0.5396372,
   -0.4727818,
   -0.4020019,
   -0.334283,
   -0.2912909,
   -0.2535003,
   -0.1810744,
   -0.1380562,
   -0.09894659,
   -0.02411576,
   0.02021792,
   0.06059242,
   0.1000098,
   0.142488,
   0.1824402,
   0.2262807,
   0.2668633,
   0.3127549,
   0.3541281,
   0.4034632,
   0.4514593,
   0.5025081,
   0.5594844,
   0.650689,
   0.676903,
   0.6529367,
   0.6096034,
   0.5573199,
   0.4988096,
   0.4352599,
   0.3672776,
   0.2951905,
   0.2191553,
   0.1391921,
   0.1010244,
   0.05521788,
   0.015051,
   -0.03299905,
   -0.07526599,
   -0.1258946,
   -0.1704593,
   -0.2242916,
   -0.2714687,
   -0.3297795,
   -0.3862644,
   -0.4465554,
   -0.5135806,
   -0.6156565,
   -0.6367095};
   Double_t Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_minus_contour_fy2[51] = {
   11.19942,
   10.22276,
   9.247202,
   8.272176,
   7.297427,
   6.322492,
   5.835738,
   5.348552,
   4.373966,
   3.887222,
   3.400149,
   2.425701,
   1.939054,
   1.452063,
   0.9650007,
   0.478196,
   -0.008824092,
   -0.4955095,
   -0.9825608,
   -1.469141,
   -1.956134,
   -2.442386,
   -2.928915,
   -3.415132,
   -3.900997,
   -4.381613,
   -4.020834,
   -3.052478,
   -2.084795,
   -1.117598,
   -0.1507573,
   0.8157102,
   1.781876,
   2.747744,
   3.713309,
   4.678645,
   5.161475,
   5.64364,
   6.126309,
   6.608257,
   7.090749,
   7.572436,
   8.054833,
   8.536283,
   9.018442,
   9.499381,
   9.980688,
   10.46153,
   10.94181,
   11.41588,
   11.19942};
   TGraph* graph2 = new TGraph(51,Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_minus_contour_fx2,Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_minus_contour_fy2);
   graph2->SetName("Results_tt_GP035_scale_timedep_unblind_allCPV_type2_1sigma_minus_contour");
   graph2->SetTitle("");
   graph2->SetFillColor(1);
   graph2->SetLineColor(2);
   graph2->SetLineWidth(2);
   graph2->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph72 = new TH1F("Graph_Graph_Graph72","",100,-0.7680708,0.8082642);
   Graph_Graph_Graph72->SetMinimum(-5.961363);
   Graph_Graph_Graph72->SetMaximum(12.99563);
   Graph_Graph_Graph72->SetDirectory(0);
   Graph_Graph_Graph72->SetStats(0);
   Graph_Graph_Graph72->SetLineWidth(2);
   Graph_Graph_Graph72->SetMarkerStyle(20);
   Graph_Graph_Graph72->GetXaxis()->SetTitle("x'2-");
   Graph_Graph_Graph72->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph72->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph72->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph72->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph72->GetYaxis()->SetTitle("y'-");
   Graph_Graph_Graph72->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph72->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph72->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph72->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph72->GetZaxis()->SetTitleFont(132);
   graph2->SetHistogram(Graph_Graph_Graph72);
   
   multigraph->Add(graph2,"l");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("y'[10^{-3}]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TMarker *marker = new TMarker(-0.01908379,5.810852,20);
   marker->SetMarkerColor(4);
   marker->SetMarkerStyle(20);
   marker->Draw();
   marker = new TMarker(0.07928731,3.316876,20);
   marker->SetMarkerColor(2);
   marker->SetMarkerStyle(20);
   marker->Draw();
   leg->AddEntry(graph1,"((x'^{+})^{2},y'^{+}), 1#sigma","l");
   leg->AddEntry(graph2,"((x'^{#minus})^{2},y'^{#minus}), 1#sigma","l");
   leg->Draw();
   TPaveText *pt = new TPaveText(0.6804511,0.8232258,0.8308271,0.9032258,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_3a.C <==
void fig_supp_3a()
{
//=========Macro generated from canvas: cc/cc
//=========  (Sat Jul  9 17:13:30 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-0.2169083,0.4350128,0.2541136,9.207365);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.14);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   
   Double_t Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour_fx1[101] = {
   -0.1211338,
   -0.1184757,
   -0.1137042,
   -0.1089574,
   -0.1016059,
   -0.09551586,
   -0.08772625,
   -0.08089669,
   -0.07277803,
   -0.06545459,
   -0.05706576,
   -0.04937378,
   -0.04074472,
   -0.03275567,
   -0.02713823,
   -0.02389825,
   -0.01565416,
   -0.009934383,
   -0.006566248,
   0.001909684,
   0.007771089,
   0.01124405,
   0.01994208,
   0.02599231,
   0.02955404,
   0.03538058,
   0.03847746,
   0.0447764,
   0.0484205,
   0.05323519,
   0.0575865,
   0.06421684,
   0.06795093,
   0.07295791,
   0.07739623,
   0.0831489,
   0.0883446,
   0.09361674,
   0.09813345,
   0.1044294,
   0.1099974,
   0.1154155,
   0.1215599,
   0.1272433,
   0.1339394,
   0.1400447,
   0.1478526,
   0.1561405,
   0.1612562,
   0.1704783,
   0.17718,
   0.1752128,
   0.1713839,
   0.1665857,
   0.1611383,
   0.156106,
   0.1488689,
   0.1429641,
   0.135236,
   0.1286918,
   0.120532,
   0.1134677,
   0.1049092,
   0.09739221,
   0.09264112,
   0.08845111,
   0.08052024,
   0.07558579,
   0.07119949,
   0.06287461,
   0.05774686,
   0.05316399,
   0.0444514,
   0.03911336,
   0.03432656,
   0.02948656,
   0.02521908,
   0.01964223,
   0.01463455,
   0.009567471,
   0.005109868,
   -0.0007538169,
   -0.006013976,
   -0.01134547,
   -0.01600036,
   -0.02223809,
   -0.0278107,
   -0.03347678,
   -0.03833718,
   -0.04512709,
   -0.05113811,
   -0.05701539,
   -0.06363236,
   -0.06982311,
   -0.07699783,
   -0.08367261,
   -0.09193429,
   -0.1007307,
   -0.1060554,
   -0.1154332,
   -0.1211338};
   Double_t Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour_fy1[101] = {
   8.080736,
   7.903477,
   7.726262,
   7.549044,
   7.371916,
   7.194746,
   7.017643,
   6.840501,
   6.663413,
   6.486295,
   6.309224,
   6.132121,
   5.955062,
   5.777973,
   5.689508,
   5.600925,
   5.423847,
   5.33539,
   5.246811,
   5.06974,
   4.981288,
   4.892711,
   4.71565,
   4.627211,
   4.538636,
   4.45018,
   4.361586,
   4.273163,
   4.184591,
   4.096084,
   4.007553,
   3.919152,
   3.830581,
   3.742077,
   3.653542,
   3.565083,
   3.47659,
   3.3881,
   3.299568,
   3.211145,
   3.122674,
   3.03418,
   2.945734,
   2.857256,
   2.768849,
   2.68037,
   2.592025,
   2.503674,
   2.459552,
   2.416103,
   2.561504,
   2.737693,
   2.913852,
   3.089985,
   3.266099,
   3.442225,
   3.618274,
   3.794373,
   3.9704,
   4.146471,
   4.322474,
   4.498525,
   4.674509,
   4.850541,
   4.938509,
   5.026506,
   5.202519,
   5.290478,
   5.378465,
   5.554466,
   5.642416,
   5.730397,
   5.906379,
   5.994317,
   6.082286,
   6.170253,
   6.258249,
   6.346172,
   6.434129,
   6.522083,
   6.61007,
   6.697975,
   6.785918,
   6.873864,
   6.96185,
   7.049737,
   7.137669,
   7.225596,
   7.313571,
   7.401418,
   7.489322,
   7.577247,
   7.66512,
   7.753024,
   7.840854,
   7.928751,
   8.016513,
   8.104271,
   8.148095,
   8.191233,
   8.080736};
   TGraph *graph = new TGraph(101,Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour_fx1,Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour_fy1);
   graph->SetName("Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour");
   graph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph->SetFillColor(1);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph11 = new TH1F("Graph_Graph_Graph11","",101,-0.1509652,0.2070114);
   Graph_Graph_Graph11->SetMinimum(1.838589);
   Graph_Graph_Graph11->SetMaximum(8.768747);
   Graph_Graph_Graph11->SetDirectory(0);
   Graph_Graph_Graph11->SetStats(0);
   Graph_Graph_Graph11->SetLineWidth(2);
   Graph_Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph_Graph11->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph11->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph11->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph11->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph11);
   
   graph->Draw("al");
   
   Double_t Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour_fx2[51] = {
   -0.07564305,
   -0.07054917,
   -0.06202845,
   -0.05218323,
   -0.0415305,
   -0.03029147,
   -0.01857914,
   -0.006454364,
   0.006053459,
   0.01215873,
   0.01893861,
   0.0252213,
   0.032216,
   0.03867886,
   0.04592613,
   0.05258208,
   0.06014602,
   0.06702243,
   0.07501891,
   0.08216378,
   0.09082962,
   0.09927676,
   0.1083201,
   0.1184762,
   0.1349398,
   0.1396588,
   0.1353948,
   0.1278416,
   0.1188385,
   0.1088743,
   0.09816334,
   0.08681718,
   0.07489676,
   0.06243233,
   0.0564066,
   0.04943091,
   0.04314119,
   0.03587929,
   0.02932088,
   0.02173919,
   0.01489642,
   0.006936441,
   -0.0002220802,
   -0.00866817,
   -0.01619782,
   -0.02535244,
   -0.03428567,
   -0.0438434,
   -0.05453334,
   -0.07146308,
   -0.07564305};
   Double_t Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour_fy2[51] = {
   7.274966,
   7.018885,
   6.762895,
   6.506958,
   6.251053,
   5.99518,
   5.739327,
   5.483494,
   5.227679,
   5.09976,
   4.971875,
   4.843965,
   4.716091,
   4.58819,
   4.460331,
   4.332439,
   4.204597,
   4.076706,
   3.948879,
   3.821001,
   3.693218,
   3.565401,
   3.437625,
   3.309893,
   3.182821,
   3.281132,
   3.536091,
   3.790973,
   4.045803,
   4.300597,
   4.555356,
   4.810086,
   5.064791,
   5.319469,
   5.446824,
   5.574129,
   5.701471,
   5.828761,
   5.956089,
   6.083361,
   6.210674,
   6.337923,
   6.465231,
   6.59246,
   6.719748,
   6.846929,
   6.974144,
   7.101313,
   7.228431,
   7.354869,
   7.274966};
   graph = new TGraph(51,Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour_fx2,Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour_fy2);
   graph->SetName("Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph22 = new TH1F("Graph_Graph_Graph22","",100,-0.09717324,0.161189);
   Graph_Graph_Graph22->SetMinimum(2.765616);
   Graph_Graph_Graph22->SetMaximum(7.772074);
   Graph_Graph_Graph22->SetDirectory(0);
   Graph_Graph_Graph22->SetStats(0);
   Graph_Graph_Graph22->SetLineWidth(2);
   Graph_Graph_Graph22->SetMarkerStyle(20);
   Graph_Graph_Graph22->GetXaxis()->SetTitle("x'2+");
   Graph_Graph_Graph22->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph22->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph22->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph22->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph22->GetYaxis()->SetTitle("y'+");
   Graph_Graph_Graph22->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph22->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph22->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph22->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph22->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph22->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph22->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph22);
   
   graph->Draw("l ");
   
   Double_t Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour_fx3[51] = {
   -0.03080733,
   -0.02784414,
   -0.02278174,
   -0.01689216,
   -0.01048992,
   -0.003709942,
   0.003378677,
   0.0107386,
   0.01835165,
   0.02206062,
   0.02621407,
   0.03004162,
   0.03433469,
   0.0382827,
   0.04273787,
   0.04681454,
   0.05147015,
   0.05569269,
   0.06061835,
   0.06501698,
   0.07035522,
   0.07555983,
   0.08113128,
   0.08738349,
   0.09748567,
   0.1002834,
   0.09762049,
   0.09291693,
   0.08734023,
   0.08119402,
   0.07461062,
   0.06765849,
   0.06037499,
   0.05277861,
   0.04909933,
   0.04487352,
   0.0410436,
   0.0366516,
   0.03266833,
   0.02808927,
   0.02394347,
   0.01914107,
   0.01481402,
   0.009721674,
   0.005180487,
   -0.0003390561,
   -0.005723901,
   -0.01148608,
   -0.01793619,
   -0.02821253,
   -0.03080733};
   Double_t Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour_fy3[51] = {
   6.46635,
   6.310378,
   6.154459,
   5.998572,
   5.842706,
   5.686859,
   5.531027,
   5.375206,
   5.219398,
   5.141487,
   5.063597,
   4.985692,
   4.90781,
   4.82991,
   4.752038,
   4.674144,
   4.596284,
   4.518391,
   4.44054,
   4.362656,
   4.284831,
   4.206986,
   4.129166,
   4.051375,
   3.973989,
   4.030505,
   4.186051,
   4.34155,
   4.497017,
   4.652462,
   4.807885,
   4.963293,
   5.118685,
   5.274063,
   5.35176,
   5.42943,
   5.50712,
   5.584781,
   5.662463,
   5.740113,
   5.817787,
   5.895424,
   5.973095,
   6.05072,
   6.12838,
   6.205977,
   6.283594,
   6.361184,
   6.438744,
   6.51589,
   6.46635};
   graph = new TGraph(51,Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour_fx3,Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour_fy3);
   graph->SetName("Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph33 = new TH1F("Graph_Graph_Graph33","",100,-0.04391641,0.1133925);
   Graph_Graph_Graph33->SetMinimum(3.719798);
   Graph_Graph_Graph33->SetMaximum(6.77008);
   Graph_Graph_Graph33->SetDirectory(0);
   Graph_Graph_Graph33->SetStats(0);
   Graph_Graph_Graph33->SetLineWidth(2);
   Graph_Graph_Graph33->SetMarkerStyle(20);
   Graph_Graph_Graph33->GetXaxis()->SetTitle("x'2+");
   Graph_Graph_Graph33->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph33->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph33->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph33->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph33->GetYaxis()->SetTitle("y'+");
   Graph_Graph_Graph33->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph33->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph33->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph33->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph33->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph33->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph33->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph33);
   
   graph->Draw("l ");
   
   TLegend *leg = new TLegend(0.6766917,0.556129,0.9974937,0.8090323,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Results_PromptDTCombined_NoCov_mixing_1sigma_nocpv_contour","1#sigma","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_PromptDTCombined_NoCov_mixing_2sigma_nocpv_contour","2#sigma","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_PromptDTCombined_NoCov_mixing_3sigma_nocpv_contour","3#sigma","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TMarker *marker = new TMarker(0.03634806,5.230825,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   
   TPaveText *pt = new TPaveText(0.6804511,0.8232258,0.8308271,0.9032258,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_3b.C <==
void fig_supp_3b()
{
//=========Macro generated from canvas: cc/cc
//=========  (Sat Jul  9 17:22:13 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-0.1021172,2.972104,0.1540644,7.071763);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.1528822);
   cc->SetRightMargin(0.08646617);
   cc->SetTopMargin(0.05032258);
   cc->SetBottomMargin(0.1587097);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   
   Double_t Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour_fx1[51] = {
   -0.02871646,
   -0.02589425,
   -0.02069266,
   -0.0144379,
   -0.007507615,
   -7.041846e-05,
   0.007785796,
   0.01601325,
   0.02458892,
   0.03350909,
   0.0378788,
   0.04278645,
   0.04732779,
   0.05245498,
   0.05718312,
   0.06257918,
   0.06752413,
   0.07327925,
   0.0784956,
   0.08479291,
   0.09101442,
   0.09774219,
   0.1054104,
   0.1100556,
   0.1183705,
   0.1230559,
   0.1205484,
   0.1157545,
   0.1098658,
   0.1032395,
   0.09603838,
   0.08834786,
   0.08021488,
   0.07166226,
   0.06269366,
   0.05831185,
   0.05329698,
   0.04870443,
   0.04343876,
   0.03861915,
   0.03305555,
   0.02797705,
   0.02202856,
   0.01663356,
   0.01012277,
   0.003682236,
   -0.003278005,
   -0.01118855,
   -0.01602887,
   -0.02436472,
   -0.02871646};
   Double_t Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour_fy1[51] = {
   6.453536,
   6.285563,
   6.117647,
   5.94977,
   5.78192,
   5.614096,
   5.446292,
   5.278505,
   5.110736,
   4.942975,
   4.85909,
   4.775234,
   4.691358,
   4.607515,
   4.523649,
   4.439823,
   4.355957,
   4.272142,
   4.188292,
   4.104515,
   4.020713,
   3.936949,
   3.853225,
   3.811403,
   3.770155,
   3.858608,
   4.025928,
   4.193198,
   4.360429,
   4.527633,
   4.694808,
   4.861962,
   5.029094,
   5.196206,
   5.363306,
   5.446862,
   5.530382,
   5.613927,
   5.697432,
   5.780965,
   5.86445,
   5.94798,
   6.031452,
   6.114963,
   6.198394,
   6.28185,
   6.365266,
   6.448638,
   6.490268,
   6.531342,
   6.453536};
   TGraph *graph = new TGraph(51,Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour_fx1,Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour_fy1);
   graph->SetName("Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour");
   graph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph41 = new TH1F("Graph_Graph_Graph41","",100,-0.0438937,0.1382331);
   Graph_Graph_Graph41->SetMinimum(3.494036);
   Graph_Graph_Graph41->SetMaximum(6.80746);
   Graph_Graph_Graph41->SetDirectory(0);
   Graph_Graph_Graph41->SetStats(0);
   Graph_Graph_Graph41->SetLineWidth(2);
   Graph_Graph_Graph41->SetMarkerStyle(20);
   Graph_Graph_Graph41->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph41->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph41->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph41->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph41->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph41->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph41->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph41->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph41->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph41->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph41->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph41->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph41);
   
   multigraph->Add(graph,"l");
   
   Double_t Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour_fx2[51] = {
   -0.05409409,
   -0.05122807,
   -0.04596923,
   -0.03965825,
   -0.03267383,
   -0.02518466,
   -0.01727856,
   -0.009003289,
   -0.0003818599,
   0.008581911,
   0.01297127,
   0.01790059,
   0.02246021,
   0.02760786,
   0.03235264,
   0.03776779,
   0.04272716,
   0.04849975,
   0.05372729,
   0.06003993,
   0.06627165,
   0.07300631,
   0.08067526,
   0.08531543,
   0.09360207,
   0.09820551,
   0.09565764,
   0.09080881,
   0.0848654,
   0.07818625,
   0.07093413,
   0.06319459,
   0.05501452,
   0.04641674,
   0.03740502,
   0.03300444,
   0.02796737,
   0.02335724,
   0.01807058,
   0.01323494,
   0.007651643,
   0.002559134,
   -0.003407484,
   -0.00881348,
   -0.01534035,
   -0.02179151,
   -0.02875924,
   -0.03667138,
   -0.04151064,
   -0.04981655,
   -0.05409409};
   Double_t Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour_fy2[51] = {
   6.641851,
   6.473838,
   6.305883,
   6.137968,
   5.970079,
   5.802217,
   5.634374,
   5.466549,
   5.298742,
   5.130943,
   5.047038,
   4.963163,
   4.879268,
   4.795406,
   4.71152,
   4.627675,
   4.54379,
   4.459956,
   4.376086,
   4.292291,
   4.20847,
   4.124687,
   4.040943,
   3.999112,
   3.957848,
   4.044441,
   4.211817,
   4.379143,
   4.54643,
   4.713689,
   4.880919,
   5.048128,
   5.215315,
   5.382482,
   5.549637,
   5.63322,
   5.716768,
   5.80034,
   5.883873,
   5.967433,
   6.050946,
   6.134503,
   6.218002,
   6.30154,
   6.384999,
   6.468483,
   6.551926,
   6.635326,
   6.676969,
   6.718062,
   6.641851};
   graph = new TGraph(51,Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour_fx2,Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour_fy2);
   graph->SetName("Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph52 = new TH1F("Graph_Graph_Graph52","",100,-0.06932405,0.1134355);
   Graph_Graph_Graph52->SetMinimum(3.681827);
   Graph_Graph_Graph52->SetMaximum(6.994084);
   Graph_Graph_Graph52->SetDirectory(0);
   Graph_Graph_Graph52->SetStats(0);
   Graph_Graph_Graph52->SetLineWidth(2);
   Graph_Graph_Graph52->SetMarkerStyle(20);
   Graph_Graph_Graph52->GetXaxis()->SetTitle("x'2-");
   Graph_Graph_Graph52->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph52->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph52->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph52->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph52->GetYaxis()->SetTitle("y'-");
   Graph_Graph_Graph52->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph52->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph52->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph52->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph52->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph52->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph52->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph52);
   
   multigraph->Add(graph,"l");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("y'[10^{-3}]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TMarker *marker = new TMarker(0.04899913,5.136262,20);
   marker->SetMarkerColor(4);
   marker->SetMarkerStyle(20);
   marker->Draw();
   marker = new TMarker(0.02389216,5.323453,20);
   marker->SetMarkerColor(2);
   marker->SetMarkerStyle(20);
   marker->Draw();
   
   TLegend *leg = new TLegend(0.56,0.67,0.88,0.85
			      //0.5626566,0.6903226,0.8834586,0.8696774
			      ,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_plus_contour","((x'^{+})^{2},y'^{+}), 1#sigma","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_PromptDTCombined_NoCov_noDCPV_type1_1sigma_minus_contour","((x'^{#minus})^{2},y'^{-}), 1#sigma","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.7343358,0.8490323,0.8847118,0.9290323,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_3c.C <==
void fig_supp_3c()
{
//=========Macro generated from canvas: cc/cc
//=========  (Sat Jul  9 17:29:20 2016) by ROOT version6.06/04
   TCanvas *cc = new TCanvas("cc", "cc",0,56,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cc->Range(-0.1477021,1.381664,0.1937109,8.421431);
   cc->SetFillColor(0);
   cc->SetBorderMode(0);
   cc->SetBorderSize(2);
   cc->SetTickx(1);
   cc->SetTicky(1);
   cc->SetLeftMargin(0.14);
   cc->SetTopMargin(0.05);
   cc->SetBottomMargin(0.16);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   cc->SetFrameLineWidth(2);
   cc->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   
   Double_t Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour_fx1[51] = {
   -0.08811002,
   -0.08356141,
   -0.07596868,
   -0.06720932,
   -0.05773799,
   -0.04774864,
   -0.03734017,
   -0.02656593,
   -0.01545181,
   -0.01003307,
   -0.004003009,
   0.001573359,
   0.007793125,
   0.01352888,
   0.01997149,
   0.02587759,
   0.03259865,
   0.03869809,
   0.04579851,
   0.05213136,
   0.0598176,
   0.06729896,
   0.07529836,
   0.08426324,
   0.09869901,
   0.1026596,
   0.09876501,
   0.09193235,
   0.0838334,
   0.07490187,
   0.06532684,
   0.05520608,
   0.0445931,
   0.03351442,
   0.02816102,
   0.02197629,
   0.01639778,
   0.009967324,
   0.00415995,
   -0.002545709,
   -0.008594909,
   -0.01562719,
   -0.02194446,
   -0.02939803,
   -0.03602933,
   -0.04409946,
   -0.05196084,
   -0.06036273,
   -0.06974588,
   -0.08455134,
   -0.08811002};
   Double_t Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour_fy1[51] = {
   7.749659,
   7.525832,
   7.302087,
   7.07839,
   6.854722,
   6.631082,
   6.407461,
   6.183857,
   5.96027,
   5.848466,
   5.736693,
   5.624896,
   5.513134,
   5.401346,
   5.289596,
   5.177816,
   5.066082,
   4.954303,
   4.842583,
   4.730816,
   4.619133,
   4.507421,
   4.395745,
   4.284109,
   4.173048,
   4.253583,
   4.476586,
   4.699518,
   4.922404,
   5.145257,
   5.368079,
   5.590876,
   5.81365,
   6.036402,
   6.147792,
   6.259138,
   6.370516,
   6.481849,
   6.593216,
   6.704532,
   6.815886,
   6.927183,
   7.038532,
   7.149811,
   7.261144,
   7.372381,
   7.483648,
   7.594877,
   7.706059,
   7.816651,
   7.749659};
   TGraph *graph = new TGraph(51,Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour_fx1,Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour_fy1);
   graph->SetName("Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour");
   graph->SetTitle(";x'^{2} [10^{-3}];y'[10^{-3}]");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph61 = new TH1F("Graph_Graph_Graph61","",100,-0.107187,0.1217366);
   Graph_Graph_Graph61->SetMinimum(3.808687);
   Graph_Graph_Graph61->SetMaximum(8.181011);
   Graph_Graph_Graph61->SetDirectory(0);
   Graph_Graph_Graph61->SetStats(0);
   Graph_Graph_Graph61->SetLineWidth(2);
   Graph_Graph_Graph61->SetMarkerStyle(20);
   Graph_Graph_Graph61->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   Graph_Graph_Graph61->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph61->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph61->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph61->GetYaxis()->SetTitle("y'[10^{-3}]");
   Graph_Graph_Graph61->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph61->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph61->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph61->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph61->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph61->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph61->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph61);
   
   multigraph->Add(graph,"l");
   
   Double_t Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour_fx2[51] = {
   -0.03165099,
   -0.02757693,
   -0.02063603,
   -0.01256383,
   -0.003795098,
   0.005483084,
   0.01517492,
   0.02522866,
   0.03561926,
   0.0406912,
   0.0463418,
   0.05157101,
   0.0574089,
   0.06279795,
   0.06885499,
   0.07441579,
   0.0807456,
   0.08650268,
   0.09320271,
   0.09919948,
   0.106469,
   0.1135675,
   0.1211766,
   0.1297368,
   0.1436862,
   0.1477753,
   0.1442876,
   0.1380439,
   0.1305813,
   0.1223123,
   0.1134183,
   0.1039937,
   0.09409002,
   0.08373281,
   0.078717,
   0.0729278,
   0.06769225,
   0.06166347,
   0.05620385,
   0.0499069,
   0.04420953,
   0.03759451,
   0.03163198,
   0.0246071,
   0.01833077,
   0.01070692,
   0.003255237,
   -0.004727945,
   -0.01367684,
   -0.02796943,
   -0.03165099};
   Double_t Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour_fy2[51] = {
   6.22833,
   6.011342,
   5.794428,
   5.577556,
   5.360712,
   5.143894,
   4.927094,
   4.71031,
   4.493542,
   4.385149,
   4.276784,
   4.168398,
   4.060043,
   3.951665,
   3.843322,
   3.734952,
   3.626624,
   3.518255,
   3.40994,
   3.301583,
   3.193303,
   3.084997,
   2.976725,
   2.86849,
   2.760818,
   2.846345,
   3.062468,
   3.278528,
   3.494546,
   3.710534,
   3.926493,
   4.142429,
   4.358343,
   4.574237,
   4.682196,
   4.790116,
   4.898064,
   5.005971,
   5.113909,
   5.2218,
   5.329726,
   5.437599,
   5.54552,
   5.653377,
   5.761282,
   5.869099,
   5.976944,
   6.084752,
   6.192516,
   6.299703,
   6.22833};
   graph = new TGraph(51,Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour_fx2,Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour_fy2);
   graph->SetName("Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph72 = new TH1F("Graph_Graph_Graph72","",100,-0.04959362,0.165718);
   Graph_Graph_Graph72->SetMinimum(2.406929);
   Graph_Graph_Graph72->SetMaximum(6.653592);
   Graph_Graph_Graph72->SetDirectory(0);
   Graph_Graph_Graph72->SetStats(0);
   Graph_Graph_Graph72->SetLineWidth(2);
   Graph_Graph_Graph72->SetMarkerStyle(20);
   Graph_Graph_Graph72->GetXaxis()->SetTitle("x'2-");
   Graph_Graph_Graph72->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph72->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph72->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph72->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph72->GetYaxis()->SetTitle("y'-");
   Graph_Graph_Graph72->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph72->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph72->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph72->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph72->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph72->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph72->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph72);
   
   multigraph->Add(graph,"l");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("x'^{2} [10^{-3}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("y'[10^{-3}]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.85);
   multigraph->GetYaxis()->SetTitleFont(132);
   TMarker *marker = new TMarker(0.010652,5.9659,20);
   marker->SetMarkerColor(4);
   marker->SetMarkerStyle(20);
   marker->Draw();
   marker = new TMarker(0.06113966,4.503502,20);
   marker->SetMarkerColor(2);
   marker->SetMarkerStyle(20);
   marker->Draw();
   
   TLegend *leg = new TLegend(0.56,0.67,0.88,0.85
			      //0.5488722,0.6709677,0.8696742,0.8503226
			      ,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_plus_contour","((x'^{+})^{2},y'^{+}), 1#sigma","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Results_PromptDTCombined_NoCov_allCPV_type2_1sigma_minus_contour","((x'^{#minus})^{2},y'^{-}), 1#sigma","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.7155388,0.8425806,0.8659148,0.9225806,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cc->Modified();
   cc->cd();
   cc->SetSelected(cc);
}


==> figs/supplemental/fig_supp_4a.C <==
void fig_supp_4a()
{
//=========Macro generated from canvas: cv/
//=========  (Wed Jul  6 12:40:03 2016) by ROOT version6.06/04
   TCanvas *cv = new TCanvas("cv", "",0,133,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,0.1,2026.582,73684.21);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   //   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_38b4b40__1__1__1__1 = new TH1D("frame_38b4b40__1__1__1__1","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__1__1__1__1->SetBinContent(1,64506);
   frame_38b4b40__1__1__1__1->SetMinimum(0.1);
   frame_38b4b40__1__1__1__1->SetMaximum(70000);
   frame_38b4b40__1__1__1__1->SetEntries(1);
   frame_38b4b40__1__1__1__1->SetDirectory(0);
   frame_38b4b40__1__1__1__1->SetStats(0);
   frame_38b4b40__1__1__1__1->SetLineWidth(2);
   frame_38b4b40__1__1__1__1->SetMarkerStyle(20);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->GetYaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[106] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.636,
   2004.739,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[106] = {
   0,
   8.936292,
   14.44049,
   23.31678,
   37.59056,
   49.64148,
   60.41387,
   79.53356,
   96.4918,
   111.942,
   126.2411,
   139.6126,
   152.2083,
   164.138,
   175.4846,
   186.3125,
   196.6736,
   206.61,
   216.1571,
   225.3447,
   234.1984,
   242.7403,
   250.9899,
   258.9643,
   266.6787,
   274.1468,
   281.3808,
   288.3919,
   295.1904,
   301.7854,
   308.1855,
   314.3986,
   320.4319,
   326.2923,
   331.9861,
   337.5191,
   342.8968,
   348.1245,
   353.207,
   358.149,
   362.9546,
   367.6281,
   372.1734,
   376.5942,
   380.8939,
   385.0759,
   389.1435,
   393.0997,
   396.9474,
   400.6894,
   404.3284,
   407.867,
   411.3076,
   414.6527,
   417.9044,
   421.0651,
   424.1368,
   427.1216,
   430.0215,
   432.8383,
   435.574,
   438.2303,
   440.809,
   443.3117,
   445.7401,
   448.0957,
   450.3801,
   452.5947,
   454.741,
   456.8204,
   458.8343,
   460.7839,
   462.6707,
   464.4957,
   466.2604,
   467.9657,
   469.613,
   471.2034,
   472.7378,
   474.2175,
   475.6435,
   477.0168,
   478.3383,
   479.6092,
   480.8302,
   482.0025,
   483.1268,
   484.2041,
   485.2353,
   486.2211,
   487.1625,
   488.0602,
   488.9151,
   489.7279,
   490.4995,
   491.2305,
   491.9216,
   492.5737,
   493.1874,
   493.7634,
   494.3024,
   494.8051,
   495.272,
   495.7039,
   496.1014,
   0};
   TGraph *graph = new TGraph(106,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMinimum(0.2678309);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMaximum(67185.09);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1111);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4,
   9,
   18.3958,
   20.59895,
   34,
   50,
   55.59895,
   57,
   55.99475,
   69.59895,
   61.59895,
   62.1979,
   73.3958,
   82.1979,
   83,
   103.599,
   85.59895,
   87.3958,
   86.59895,
   112,
   116.7969,
   116.599,
   110.7969,
   116.7969,
   118.7969,
   125.1979,
   129.599,
   161.1979,
   142.1979,
   166.599,
   148.5937,
   165.599,
   159.1979,
   146.3958,
   164.599,
   169.9948,
   151.9948,
   168.1979,
   172.5937,
   192.1979,
   183.7968,
   173.1979,
   182.1979,
   172.1979,
   202.3958,
   181.7968,
   206,
   192.3905,
   190.599,
   194.9895,
   206.7968,
   195.9948,
   220.7968,
   237.599,
   212.5937,
   239.3958,
   225.5937,
   234.3905,
   253.5885,
   253.9948,
   258.5937,
   261.5937,
   261.1927,
   274.9948,
   299.9948,
   266.9948,
   313.9948,
   289.3958,
   291.9948,
   294.3958,
   316.3958,
   334.1927,
   327.1927,
   338.7968,
   328.7968,
   350.3958,
   369.9895,
   360.3958,
   401.1979,
   343.1874,
   400.9895,
   399.1927,
   449.1874,
   458.9948,
   466.9948,
   502.1874,
   582.3906,
   582.9948,
   604.9948,
   681.1926,
   669.5884,
   715.7916,
   820.9948,
   895.7811,
   997.7811,
   1141.979,
   1234.786,
   1431.578,
   1682.172,
   1939.979,
   2324.573,
   2778.953,
   3410.958,
   4208.151,
   5200.541,
   6682.552,
   8712.729,
   11134.91,
   14181.89,
   18212.08,
   23104.07,
   28685.44,
   35672.04,
   42955.4,
   49724.18,
   55290.36,
   60052.75,
   61186.93,
   59566.31,
   56504.75,
   51095.96,
   44098.57,
   37596.82,
   31118.01,
   25340.85,
   20504.91,
   16444.68,
   13417.89,
   10755.91,
   8614.333,
   6943.343,
   5772.557,
   4633.963,
   4004.364,
   3418.969,
   2869.771,
   2634.573,
   2382.781,
   1908.979,
   1837.984,
   1649.583,
   1476.781,
   1288.99,
   1287.979,
   1192.583,
   1130.38,
   1020.182,
   1016.385,
   940.1874,
   917.9895,
   884.5937,
   806.1874,
   777.1874,
   742.1926,
   789.1874,
   683.1926,
   691.3906,
   711.5884,
   663.3853,
   696.5937,
   671.5884,
   640.3906,
   636.3853,
   561.7811,
   563.7916,
   591.7864,
   566.9895,
   602.3906,
   543.3906,
   599.1926,
   582.3906,
   557.1926,
   568.9948,
   558.7916,
   533.1874,
   481.1874,
   533.9895,
   495.5884,
   532.3906,
   509.5884,
   498.1874,
   496.5884,
   490.3853,
   462.9895,
   493.1979,
   443.3853,
   526.5884,
   498.9948,
   474.1874,
   471.3906,
   510.7916,
   482.1874,
   505.1927,
   476.9948,
   486.3906,
   452.3906,
   463.5884,
   434.7916,
   475.5884,
   503.3906,
   484.9895,
   452.7863,
   494.3906,
   479.3906,
   447.3906,
   469.1927,
   473.3906,
   461.7916,
   495.9843,
   475.3853,
   493.7863,
   455.1927,
   440.1874,
   440.5937,
   459.1874,
   462.1822,
   442.1874,
   484.3906,
   475.7916,
   453.5884,
   481.9895,
   414.1927,
   477.7916,
   447.5884,
   432.3958,
   469.7916,
   448.9895,
   432.1874,
   480.5937,
   484.7916,
   460.9895,
   439.9895,
   482.5884,
   461.9895,
   448.7916,
   484.7916,
   470.7863,
   456.5884,
   424.1874,
   462.3958,
   464.7916,
   453.3958,
   426.3853,
   472.5937,
   482.1927,
   460.5884,
   467.9895,
   477.1927,
   428.3906,
   418.3853,
   417.3906,
   473.1927,
   460.7863,
   458.9948,
   453.5884,
   485.7916,
   480.1927,
   432.7863,
   439.3853,
   445.9948,
   404.7811,
   455.3906,
   469.7811,
   438.1874,
   433.5832,
   446.5937,
   475.1874,
   455.3906,
   468.5884,
   471.9948,
   466.9895,
   413.7916,
   467.9895,
   478.1927,
   436.5884,
   445.1874,
   420.1874,
   474.9948,
   442.7863,
   442.5937,
   445.7863,
   469.9948,
   451.1874,
   426.5884,
   472.7863,
   465.9895,
   471.1874,
   446.7916,
   438.7863,
   465.7916,
   494.3906,
   467.1927,
   467.1874,
   427.1874,
   465.5832,
   413.9895,
   489.9895,
   500.1822,
   470.7916,
   462.3906,
   419.5832,
   441.5884,
   483.1874,
   472.5832,
   481.5884,
   473.5884,
   489.5884,
   453.9895,
   457.5884,
   492.1979,
   460.3906,
   439.9843,
   467.1874,
   435.3906,
   516.1926,
   457.1874,
   492.3906,
   490.5937,
   442.7916,
   494.9948,
   452.3853,
   420.1927,
   502.3853,
   492.9843,
   454.1874,
   480.9948,
   489.5884,
   492.9843,
   459.9843,
   509.1927,
   544.9948,
   435.9895,
   474.7863,
   489.5884,
   462.1927,
   472.9948,
   457.9843,
   516.7864,
   452.7916,
   500.3906,
   461.3853,
   468.5884,
   460.3906,
   450.7811,
   482.7863,
   504.5884,
   545.5884,
   480.3906,
   476.1927,
   465.3906,
   462.9895,
   499.1927,
   506.5884,
   517.5884,
   467.3853,
   467.1874,
   505.5884,
   471.7916,
   489.1927,
   499.5884,
   489.3906,
   498.3906,
   485.1874,
   498.5832,
   475.5884,
   455.9895,
   510.5884,
   500.5884,
   494.7863,
   452.7863,
   534.7864,
   476.7863,
   438.7916,
   460.7863,
   510.7916,
   532.9843,
   499.5832,
   504.1874,
   490.3853,
   476.3906,
   526.9895,
   488.1927,
   514.3853,
   495.3906,
   529.9895,
   488.1927,
   470.5884,
   519.9895,
   517.1821,
   521.1874,
   526.7864,
   493.9895,
   491.7916,
   495.5884,
   488.3853,
   524.3906,
   508.9895,
   524.1821,
   473.1874,
   458.1874,
   483.9843,
   515.7916,
   514.7811,
   508.5832,
   502.1874,
   522.1821,
   516.5937,
   508.7863,
   506.7916,
   507.9895,
   487.9843,
   506.3853};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_h_dm_data3001300130013001 = new TH1F("Graph_Graph_Graph_Graph_h_dm_data3001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMaximum(67577.72);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_h_dm_data3001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.418,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.2975898,
   37.98333,
   60.93487,
   80.22817,
   97.4227,
   113.1961,
   127.9396,
   141.9251,
   155.3731,
   168.4912,
   181.5012,
   194.6654,
   208.3154,
   222.8881,
   238.9696,
   257.3502,
   279.1009,
   305.7162,
   339.4971,
   384.6626,
   450.1714,
   555.4237,
   739.5553,
   1085.982,
   1387,
   1870.794,
   2228.807,
   2703.903,
   3337.315,
   4181.268,
   5301.068,
   6778.492,
   7682.57,
   8716.706,
   9897.909,
   11244.84,
   12777.45,
   14516.32,
   16481.45,
   18690.6,
   21157.04,
   23886.85,
   26875.83,
   30106.48,
   33545.22,
   37140.4,
   44500.59,
   48073.91,
   51427.77,
   54444.37,
   57009.54,
   59020.91,
   60395.72,
   61077.38,
   61040.12,
   60290.98,
   58869,
   56841.78,
   54299.69,
   27994.26,
   25169.59,
   22578.41,
   20221.79,
   18092.74,
   16178.95,
   14465.03,
   12934.3,
   11570.02,
   10356.19,
   9277.935,
   7475.022,
   6066.854,
   4974.956,
   4133.103,
   3485.265,
   2594.436,
   2034.915,
   1655.993,
   1180.491,
   918.0973,
   774.9219,
   693.549,
   641.357,
   603.0329,
   572.4242,
   547.1982,
   526.3243,
   509.1539,
   495.1559,
   483.8596,
   474.8471,
   467.7526,
   462.26,
   458.0993,
   455.0416,
   452.8941,
   451.4951,
   450.7095,
   450.4245,
   450.5465,
   450.9976,
   451.7131,
   452.6394,
   453.732,
   454.954,
   456.2749,
   457.6694,
   459.1165,
   460.5989,
   462.1021,
   463.6144,
   465.126,
   466.6287,
   468.116,
   469.5824,
   471.0234,
   472.4355,
   473.8157,
   475.1617,
   476.4716,
   477.744,
   478.9778,
   480.1721,
   481.3265,
   482.4404,
   483.5137,
   484.5464,
   485.5383,
   486.4898,
   487.4009,
   488.2721,
   489.1035,
   489.8956,
   490.6489,
   491.3638,
   492.0407,
   492.6801,
   493.2826,
   493.8486,
   494.3788,
   494.8736,
   495.3335,
   495.7592,
   496.1511,
   496.1511};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_dstarM__Range_r1_2 = new TH1F("Graph_model_Norm_dstarM__Range_r1_2","Projection of ",145,2002.373,2027.057);
   Graph_model_Norm_dstarM__Range_r1_2->SetMinimum(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetMaximum(67185.09);
   Graph_model_Norm_dstarM__Range_r1_2->SetDirectory(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetStats(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetLineWidth(2);
   Graph_model_Norm_dstarM__Range_r1_2->SetMarkerStyle(20);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_dstarM__Range_r1_2);
   
   graph->Draw("l");
   
   TH1D *frame_38b4b40__2__2__2__2 = new TH1D("frame_38b4b40__2__2__2__2","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__2__2__2__2->SetBinContent(1,64506);
   frame_38b4b40__2__2__2__2->SetMinimum(1);
   frame_38b4b40__2__2__2__2->SetMaximum(96759.01);
   frame_38b4b40__2__2__2__2->SetEntries(1);
   frame_38b4b40__2__2__2__2->SetDirectory(0);
   frame_38b4b40__2__2__2__2->SetStats(0);
   frame_38b4b40__2__2__2__2->SetLineWidth(2);
   frame_38b4b40__2__2__2__2->SetMarkerStyle(20);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(
				 0.19,0.82,0.34,0.9,
				 //0.19,0.78,0.34,0.90,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   //TLegend *leg = new TLegend(0.6,0.6,0.8,0.9,NULL,"brNDC");
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(
		      0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(a)");
   pt->Draw();
   p1->Modified();
   cv->cd();
  

   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig_supp_4a_logy.C <==
void fig_supp_4a_logy()
{
//=========Macro generated from canvas: cv/
//=========  (Sun Nov 13 22:46:18 2016) by ROOT version6.06/08
   TCanvas *cv = new TCanvas("cv", "",40,142,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,-0.7963912,2026.582,5.281624);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetLogy();
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0.16);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_38b4b40__1__1__1__1__1 = new TH1D("frame_38b4b40__1__1__1__1__1","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__1__1__1__1__1->SetBinContent(1,64506);
   frame_38b4b40__1__1__1__1__1->SetMinimum(1.5);
   frame_38b4b40__1__1__1__1__1->SetMaximum(95000);
   frame_38b4b40__1__1__1__1__1->SetEntries(1);
   frame_38b4b40__1__1__1__1__1->SetDirectory(0);
   frame_38b4b40__1__1__1__1__1->SetStats(0);
   frame_38b4b40__1__1__1__1__1->SetLineWidth(2);
   frame_38b4b40__1__1__1__1__1->SetMarkerStyle(20);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__1__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__1__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__1__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__1__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__1__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__1__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[106] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.636,
   2004.739,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[106] = {
   0,
   8.936292,
   14.44049,
   23.31678,
   37.59056,
   49.64148,
   60.41387,
   79.53356,
   96.4918,
   111.942,
   126.2411,
   139.6126,
   152.2083,
   164.138,
   175.4846,
   186.3125,
   196.6736,
   206.61,
   216.1571,
   225.3447,
   234.1984,
   242.7403,
   250.9899,
   258.9643,
   266.6787,
   274.1468,
   281.3808,
   288.3919,
   295.1904,
   301.7854,
   308.1855,
   314.3986,
   320.4319,
   326.2923,
   331.9861,
   337.5191,
   342.8968,
   348.1245,
   353.207,
   358.149,
   362.9546,
   367.6281,
   372.1734,
   376.5942,
   380.8939,
   385.0759,
   389.1435,
   393.0997,
   396.9474,
   400.6894,
   404.3284,
   407.867,
   411.3076,
   414.6527,
   417.9044,
   421.0651,
   424.1368,
   427.1216,
   430.0215,
   432.8383,
   435.574,
   438.2303,
   440.809,
   443.3117,
   445.7401,
   448.0957,
   450.3801,
   452.5947,
   454.741,
   456.8204,
   458.8343,
   460.7839,
   462.6707,
   464.4957,
   466.2604,
   467.9657,
   469.613,
   471.2034,
   472.7378,
   474.2175,
   475.6435,
   477.0168,
   478.3383,
   479.6092,
   480.8302,
   482.0025,
   483.1268,
   484.2041,
   485.2353,
   486.2211,
   487.1625,
   488.0602,
   488.9151,
   489.7279,
   490.4995,
   491.2305,
   491.9216,
   492.5737,
   493.1874,
   493.7634,
   494.3024,
   494.8051,
   495.272,
   495.7039,
   496.1014,
   0};
   TGraph *graph = new TGraph(106,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111 = new TH1F("Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetMinimum(0.2678309);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetMaximum(67185.09);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11111);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4,
   9,
   18.3958,
   20.59895,
   34,
   50,
   55.59895,
   57,
   55.99475,
   69.59895,
   61.59895,
   62.1979,
   73.3958,
   82.1979,
   83,
   103.599,
   85.59895,
   87.3958,
   86.59895,
   112,
   116.7969,
   116.599,
   110.7969,
   116.7969,
   118.7969,
   125.1979,
   129.599,
   161.1979,
   142.1979,
   166.599,
   148.5937,
   165.599,
   159.1979,
   146.3958,
   164.599,
   169.9948,
   151.9948,
   168.1979,
   172.5937,
   192.1979,
   183.7968,
   173.1979,
   182.1979,
   172.1979,
   202.3958,
   181.7968,
   206,
   192.3905,
   190.599,
   194.9895,
   206.7968,
   195.9948,
   220.7968,
   237.599,
   212.5937,
   239.3958,
   225.5937,
   234.3905,
   253.5885,
   253.9948,
   258.5937,
   261.5937,
   261.1927,
   274.9948,
   299.9948,
   266.9948,
   313.9948,
   289.3958,
   291.9948,
   294.3958,
   316.3958,
   334.1927,
   327.1927,
   338.7968,
   328.7968,
   350.3958,
   369.9895,
   360.3958,
   401.1979,
   343.1874,
   400.9895,
   399.1927,
   449.1874,
   458.9948,
   466.9948,
   502.1874,
   582.3906,
   582.9948,
   604.9948,
   681.1926,
   669.5884,
   715.7916,
   820.9948,
   895.7811,
   997.7811,
   1141.979,
   1234.786,
   1431.578,
   1682.172,
   1939.979,
   2324.573,
   2778.953,
   3410.958,
   4208.151,
   5200.541,
   6682.552,
   8712.729,
   11134.91,
   14181.89,
   18212.08,
   23104.07,
   28685.44,
   35672.04,
   42955.4,
   49724.18,
   55290.36,
   60052.75,
   61186.93,
   59566.31,
   56504.75,
   51095.96,
   44098.57,
   37596.82,
   31118.01,
   25340.85,
   20504.91,
   16444.68,
   13417.89,
   10755.91,
   8614.333,
   6943.343,
   5772.557,
   4633.963,
   4004.364,
   3418.969,
   2869.771,
   2634.573,
   2382.781,
   1908.979,
   1837.984,
   1649.583,
   1476.781,
   1288.99,
   1287.979,
   1192.583,
   1130.38,
   1020.182,
   1016.385,
   940.1874,
   917.9895,
   884.5937,
   806.1874,
   777.1874,
   742.1926,
   789.1874,
   683.1926,
   691.3906,
   711.5884,
   663.3853,
   696.5937,
   671.5884,
   640.3906,
   636.3853,
   561.7811,
   563.7916,
   591.7864,
   566.9895,
   602.3906,
   543.3906,
   599.1926,
   582.3906,
   557.1926,
   568.9948,
   558.7916,
   533.1874,
   481.1874,
   533.9895,
   495.5884,
   532.3906,
   509.5884,
   498.1874,
   496.5884,
   490.3853,
   462.9895,
   493.1979,
   443.3853,
   526.5884,
   498.9948,
   474.1874,
   471.3906,
   510.7916,
   482.1874,
   505.1927,
   476.9948,
   486.3906,
   452.3906,
   463.5884,
   434.7916,
   475.5884,
   503.3906,
   484.9895,
   452.7863,
   494.3906,
   479.3906,
   447.3906,
   469.1927,
   473.3906,
   461.7916,
   495.9843,
   475.3853,
   493.7863,
   455.1927,
   440.1874,
   440.5937,
   459.1874,
   462.1822,
   442.1874,
   484.3906,
   475.7916,
   453.5884,
   481.9895,
   414.1927,
   477.7916,
   447.5884,
   432.3958,
   469.7916,
   448.9895,
   432.1874,
   480.5937,
   484.7916,
   460.9895,
   439.9895,
   482.5884,
   461.9895,
   448.7916,
   484.7916,
   470.7863,
   456.5884,
   424.1874,
   462.3958,
   464.7916,
   453.3958,
   426.3853,
   472.5937,
   482.1927,
   460.5884,
   467.9895,
   477.1927,
   428.3906,
   418.3853,
   417.3906,
   473.1927,
   460.7863,
   458.9948,
   453.5884,
   485.7916,
   480.1927,
   432.7863,
   439.3853,
   445.9948,
   404.7811,
   455.3906,
   469.7811,
   438.1874,
   433.5832,
   446.5937,
   475.1874,
   455.3906,
   468.5884,
   471.9948,
   466.9895,
   413.7916,
   467.9895,
   478.1927,
   436.5884,
   445.1874,
   420.1874,
   474.9948,
   442.7863,
   442.5937,
   445.7863,
   469.9948,
   451.1874,
   426.5884,
   472.7863,
   465.9895,
   471.1874,
   446.7916,
   438.7863,
   465.7916,
   494.3906,
   467.1927,
   467.1874,
   427.1874,
   465.5832,
   413.9895,
   489.9895,
   500.1822,
   470.7916,
   462.3906,
   419.5832,
   441.5884,
   483.1874,
   472.5832,
   481.5884,
   473.5884,
   489.5884,
   453.9895,
   457.5884,
   492.1979,
   460.3906,
   439.9843,
   467.1874,
   435.3906,
   516.1926,
   457.1874,
   492.3906,
   490.5937,
   442.7916,
   494.9948,
   452.3853,
   420.1927,
   502.3853,
   492.9843,
   454.1874,
   480.9948,
   489.5884,
   492.9843,
   459.9843,
   509.1927,
   544.9948,
   435.9895,
   474.7863,
   489.5884,
   462.1927,
   472.9948,
   457.9843,
   516.7864,
   452.7916,
   500.3906,
   461.3853,
   468.5884,
   460.3906,
   450.7811,
   482.7863,
   504.5884,
   545.5884,
   480.3906,
   476.1927,
   465.3906,
   462.9895,
   499.1927,
   506.5884,
   517.5884,
   467.3853,
   467.1874,
   505.5884,
   471.7916,
   489.1927,
   499.5884,
   489.3906,
   498.3906,
   485.1874,
   498.5832,
   475.5884,
   455.9895,
   510.5884,
   500.5884,
   494.7863,
   452.7863,
   534.7864,
   476.7863,
   438.7916,
   460.7863,
   510.7916,
   532.9843,
   499.5832,
   504.1874,
   490.3853,
   476.3906,
   526.9895,
   488.1927,
   514.3853,
   495.3906,
   529.9895,
   488.1927,
   470.5884,
   519.9895,
   517.1821,
   521.1874,
   526.7864,
   493.9895,
   491.7916,
   495.5884,
   488.3853,
   524.3906,
   508.9895,
   524.1821,
   473.1874,
   458.1874,
   483.9843,
   515.7916,
   514.7811,
   508.5832,
   502.1874,
   522.1821,
   516.5937,
   508.7863,
   506.7916,
   507.9895,
   487.9843,
   506.3853};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   4.289033,
   4.538607,
   5.830952,
   7.071068,
   7.45647,
   7.549834,
   7.482964,
   8.342599,
   7.8485,
   7.886565,
   8.567135,
   9.066306,
   9.110434,
   10.17836,
   9.25197,
   9.348572,
   9.305856,
   10.58301,
   10.80726,
   10.7981,
   10.52601,
   10.80726,
   10.8994,
   11.18919,
   11.38415,
   12.69637,
   11.92468,
   12.90732,
   12.1899,
   12.86853,
   12.61737,
   12.09941,
   12.82961,
   13.0382,
   12.32862,
   12.96911,
   13.13749,
   13.86355,
   13.55717,
   13.16047,
   13.49807,
   13.12242,
   14.22659,
   13.48321,
   14.3527,
   13.87049,
   13.80576,
   13.96386,
   14.38043,
   13.99981,
   14.85923,
   15.41425,
   14.58059,
   15.47242,
   15.01978,
   15.30982,
   15.92446,
   15.93721,
   16.08085,
   16.17386,
   16.16146,
   16.58297,
   17.32036,
   16.33997,
   17.7199,
   17.01164,
   17.08785,
   17.15797,
   17.78752,
   18.28094,
   18.08847,
   18.40644,
   18.13276,
   18.71886,
   19.23511,
   18.98409,
   20.02993,
   18.52532,
   20.02472,
   19.97981,
   21.19404,
   21.42416,
   21.61006,
   22.40954,
   24.13277,
   24.14528,
   24.59664,
   26.09967,
   25.87641,
   26.75428,
   28.65301,
   29.9296,
   31.58767,
   33.79318,
   35.13953,
   37.8362,
   41.01429,
   44.04519,
   48.21382,
   52.71577,
   58.40341,
   64.87026,
   72.11478,
   81.74688,
   93.342,
   105.5221,
   119.0878,
   134.9521,
   152.0002,
   169.3678,
   188.8704,
   207.2568,
   222.9892,
   235.139,
   245.0566,
   247.3599,
   244.0621,
   237.7073,
   226.0442,
   209.9966,
   193.899,
   176.403,
   159.1881,
   143.1953,
   128.2368,
   115.8356,
   103.7107,
   92.81343,
   83.32673,
   75.97734,
   68.07322,
   63.28005,
   58.47195,
   53.57024,
   51.32809,
   48.81374,
   43.69186,
   42.87172,
   40.61506,
   38.42891,
   35.9025,
   35.88842,
   34.5338,
   33.62113,
   31.94029,
   31.8808,
   30.66248,
   30.29834,
   29.74212,
   28.39344,
   27.87808,
   27.24321,
   28.09248,
   26.13795,
   26.29431,
   26.67562,
   25.75627,
   26.39306,
   25.91502,
   25.30594,
   25.22668,
   23.70192,
   23.7443,
   24.32666,
   23.81154,
   24.54365,
   23.31074,
   24.47841,
   24.13277,
   23.60493,
   23.85361,
   23.63877,
   23.09085,
   21.93598,
   23.10821,
   22.26182,
   23.07359,
   22.57407,
   22.32011,
   22.28426,
   22.14464,
   21.51719,
   22.20806,
   21.05672,
   22.94752,
   22.33819,
   21.77584,
   21.71153,
   22.6007,
   21.95877,
   22.47649,
   21.84021,
   22.05426,
   21.26947,
   21.5311,
   20.85166,
   21.80799,
   22.43637,
   22.02248,
   21.27878,
   22.23489,
   21.89499,
   21.15161,
   21.66086,
   21.75754,
   21.48934,
   22.2707,
   21.80333,
   22.2213,
   21.33524,
   20.98064,
   20.99032,
   21.42866,
   21.49842,
   21.02825,
   22.00887,
   21.81265,
   21.29762,
   21.95426,
   20.35172,
   21.85844,
   21.15629,
   20.79413,
   21.67468,
   21.18937,
   20.78912,
   21.92245,
   22.01798,
   21.47067,
   20.97593,
   21.9679,
   21.49394,
   21.1847,
   22.01798,
   21.69761,
   21.36793,
   20.59581,
   21.50339,
   21.55903,
   21.29309,
   20.6491,
   21.73922,
   21.95889,
   21.46132,
   21.63306,
   21.84474,
   20.6976,
   20.45447,
   20.43014,
   21.75299,
   21.46593,
   21.42416,
   21.29762,
   22.04068,
   21.9133,
   20.80352,
   20.96152,
   21.11859,
   20.11917,
   21.33988,
   21.67443,
   20.93293,
   20.82266,
   21.13276,
   21.79879,
   21.33988,
   21.6469,
   21.72544,
   21.60994,
   20.34187,
   21.63306,
   21.86762,
   20.8947,
   21.09946,
   20.49847,
   21.79437,
   21.04249,
   21.03791,
   21.11365,
   21.67936,
   21.24117,
   20.65402,
   21.74365,
   21.58679,
   21.70685,
   21.13745,
   20.94723,
   21.58221,
   22.23489,
   21.61464,
   21.61452,
   20.66851,
   21.57738,
   20.34673,
   22.13571,
   22.36475,
   21.69773,
   21.50327,
   20.48373,
   21.01401,
   21.98152,
   21.73898,
   21.94512,
   21.76209,
   22.12665,
   21.30703,
   21.39132,
   22.18553,
   21.45671,
   20.9758,
   21.61452,
   20.86601,
   22.71987,
   21.38194,
   22.18987,
   22.14935,
   21.04261,
   22.24848,
   21.26935,
   20.4986,
   22.41395,
   22.20325,
   21.31167,
   21.93159,
   22.12665,
   22.20325,
   21.44724,
   22.5653,
   23.34512,
   20.88036,
   21.78959,
   22.12665,
   21.49867,
   21.74844,
   21.40057,
   22.73294,
   21.2789,
   22.36941,
   21.47988,
   21.6469,
   21.45671,
   21.23161,
   21.9724,
   22.46305,
   23.35783,
   21.91781,
   21.82184,
   21.57291,
   21.51719,
   22.34262,
   22.50752,
   22.75057,
   21.6191,
   21.61452,
   22.48529,
   21.72076,
   22.1177,
   22.35148,
   22.12217,
   22.32466,
   22.02697,
   22.32898,
   21.80799,
   21.35391,
   22.5962,
   22.37383,
   22.24379,
   21.27878,
   23.12545,
   21.83544,
   20.94735,
   21.46593,
   22.6007,
   23.08645,
   22.35136,
   22.45412,
   22.14464,
   21.82637,
   22.95625,
   22.09508,
   22.68006,
   22.25737,
   23.0215,
   22.09508,
   21.69305,
   22.80328,
   22.74164,
   22.82953,
   22.95183,
   22.22587,
   22.17637,
   22.26182,
   22.09944,
   22.89958,
   22.5608,
   22.89502,
   21.75287,
   21.40531,
   21.99964,
   22.71105,
   22.68879,
   22.55179,
   22.40954,
   22.85131,
   22.7287,
   22.55629,
   22.51203,
   22.53862,
   22.09037,
   22.50301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001 = new TH1F("Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMaximum(67577.72);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.418,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.2975898,
   37.98333,
   60.93487,
   80.22817,
   97.4227,
   113.1961,
   127.9396,
   141.9251,
   155.3731,
   168.4912,
   181.5012,
   194.6654,
   208.3154,
   222.8881,
   238.9696,
   257.3502,
   279.1009,
   305.7162,
   339.4971,
   384.6626,
   450.1714,
   555.4237,
   739.5553,
   1085.982,
   1387,
   1870.794,
   2228.807,
   2703.903,
   3337.315,
   4181.268,
   5301.068,
   6778.492,
   7682.57,
   8716.706,
   9897.909,
   11244.84,
   12777.45,
   14516.32,
   16481.45,
   18690.6,
   21157.04,
   23886.85,
   26875.83,
   30106.48,
   33545.22,
   37140.4,
   44500.59,
   48073.91,
   51427.77,
   54444.37,
   57009.54,
   59020.91,
   60395.72,
   61077.38,
   61040.12,
   60290.98,
   58869,
   56841.78,
   54299.69,
   27994.26,
   25169.59,
   22578.41,
   20221.79,
   18092.74,
   16178.95,
   14465.03,
   12934.3,
   11570.02,
   10356.19,
   9277.935,
   7475.022,
   6066.854,
   4974.956,
   4133.103,
   3485.265,
   2594.436,
   2034.915,
   1655.993,
   1180.491,
   918.0973,
   774.9219,
   693.549,
   641.357,
   603.0329,
   572.4242,
   547.1982,
   526.3243,
   509.1539,
   495.1559,
   483.8596,
   474.8471,
   467.7526,
   462.26,
   458.0993,
   455.0416,
   452.8941,
   451.4951,
   450.7095,
   450.4245,
   450.5465,
   450.9976,
   451.7131,
   452.6394,
   453.732,
   454.954,
   456.2749,
   457.6694,
   459.1165,
   460.5989,
   462.1021,
   463.6144,
   465.126,
   466.6287,
   468.116,
   469.5824,
   471.0234,
   472.4355,
   473.8157,
   475.1617,
   476.4716,
   477.744,
   478.9778,
   480.1721,
   481.3265,
   482.4404,
   483.5137,
   484.5464,
   485.5383,
   486.4898,
   487.4009,
   488.2721,
   489.1035,
   489.8956,
   490.6489,
   491.3638,
   492.0407,
   492.6801,
   493.2826,
   493.8486,
   494.3788,
   494.8736,
   495.3335,
   495.7592,
   496.1511,
   496.1511};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_Norm_dstarM__Range_r1_2 = new TH1F("Graph_model_Norm_dstarM__Range_r1_2","Projection of ",145,2002.373,2027.057);
   Graph_model_Norm_dstarM__Range_r1_2->SetMinimum(0.2678308);
   Graph_model_Norm_dstarM__Range_r1_2->SetMaximum(67185.09);
   Graph_model_Norm_dstarM__Range_r1_2->SetDirectory(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetStats(0);
   Graph_model_Norm_dstarM__Range_r1_2->SetLineWidth(2);
   Graph_model_Norm_dstarM__Range_r1_2->SetMarkerStyle(20);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetNdivisions(505);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_Norm_dstarM__Range_r1_2->GetXaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_dstarM__Range_r1_2->GetYaxis()->SetTitleFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelFont(132);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_Norm_dstarM__Range_r1_2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm_dstarM__Range_r1_2);
   
   graph->Draw("l");
   
   TH1D *frame_38b4b40__2__2__2__2__2 = new TH1D("frame_38b4b40__2__2__2__2__2","A RooPlot of \"m(D^{0}#pi_{s})\"",100,2000,2025);
   frame_38b4b40__2__2__2__2__2->SetBinContent(1,64506);
   frame_38b4b40__2__2__2__2__2->SetMinimum(1);
   frame_38b4b40__2__2__2__2__2->SetMaximum(96759.01);
   frame_38b4b40__2__2__2__2__2->SetEntries(1);
   frame_38b4b40__2__2__2__2__2->SetDirectory(0);
   frame_38b4b40__2__2__2__2__2->SetStats(0);
   frame_38b4b40__2__2__2__2__2->SetLineWidth(2);
   frame_38b4b40__2__2__2__2__2->SetMarkerStyle(20);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetTitle("m(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_38b4b40__2__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_38b4b40__2__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_38b4b40__2__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_38b4b40__2__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_38b4b40__2__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_38b4b40__2__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6489971,0.650647,0.9097421,0.9334566,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.1883954,0.7447293,0.3388252,0.8245014,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(a)");
   pt->Draw();
   p1->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig_supp_4b.C <==
void fig_supp_4b()
{
//=========Macro generated from canvas: cv/
//=========  (Wed Jul  6 12:53:00 2016) by ROOT version6.06/04
  //TCanvas *cv = new TCanvas("cv", "",0,89,700,700);
  TCanvas *cv = new TCanvas("cv", "",0,133,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0.0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,0.01,2026.582,789.4732);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   //   p1->SetBottomMargin(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_2a8dcb0__1__1__1__1 = new TH1D("frame_2a8dcb0__1__1__1__1","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__1__1__1__1->SetBinContent(1,598.9074);
   frame_2a8dcb0__1__1__1__1->SetMinimum(0.01);
   frame_2a8dcb0__1__1__1__1->SetMaximum(750);
   frame_2a8dcb0__1__1__1__1->SetEntries(1);
   frame_2a8dcb0__1__1__1__1->SetDirectory(0);
   frame_2a8dcb0__1__1__1__1->SetStats(0);
   frame_2a8dcb0__1__1__1__1->SetLineWidth(2);
   frame_2a8dcb0__1__1__1__1->SetMarkerStyle(20);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[108] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.584,
   2004.636,
   2004.739,
   2004.842,
   2004.944,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[108] = {
   0,
   1.020765,
   1.527147,
   2.283247,
   2.887318,
   3.409251,
   4.30561,
   5.077303,
   5.766538,
   6.395536,
   7.522178,
   8.521071,
   9.425938,
   10.2573,
   11.02882,
   11.75016,
   12.42848,
   13.06928,
   13.6769,
   14.25483,
   14.80594,
   15.33265,
   15.83698,
   16.32068,
   16.78527,
   17.23205,
   17.66218,
   18.07671,
   18.47653,
   18.86249,
   19.23532,
   19.5957,
   19.94424,
   20.2815,
   20.60801,
   20.92423,
   21.2306,
   21.52753,
   21.8154,
   22.09457,
   22.36535,
   22.62806,
   22.88298,
   23.13039,
   23.37055,
   23.60369,
   23.83005,
   24.04983,
   24.26325,
   24.47049,
   24.67174,
   24.86719,
   25.05698,
   25.2413,
   25.42028,
   25.59407,
   25.76282,
   25.92665,
   26.0857,
   26.24008,
   26.38993,
   26.53534,
   26.67643,
   26.81331,
   26.94608,
   27.07483,
   27.19966,
   27.32066,
   27.43792,
   27.55152,
   27.66155,
   27.76809,
   27.87121,
   27.97099,
   28.0675,
   28.16081,
   28.25099,
   28.33811,
   28.42223,
   28.50341,
   28.58171,
   28.6572,
   28.72993,
   28.79995,
   28.86732,
   28.9321,
   28.99434,
   29.05408,
   29.11137,
   29.16627,
   29.21881,
   29.26905,
   29.31703,
   29.36279,
   29.40638,
   29.44783,
   29.48719,
   29.52449,
   29.55978,
   29.59309,
   29.62445,
   29.65392,
   29.68151,
   29.70726,
   29.73122,
   29.7534,
   29.77385,
   0};
   TGraph *graph = new TGraph(108,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221","Projection of ",108,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMinimum(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMaximum(32.75124);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_2221);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   3,
   0,
   5,
   3,
   3,
   4,
   5,
   2,
   4,
   6,
   5,
   4,
   10,
   3,
   8,
   8,
   15,
   11,
   7,
   6,
   8,
   9,
   9,
   6,
   10,
   14,
   13,
   11,
   11,
   11.59895,
   11,
   12,
   8,
   10,
   9,
   12,
   14,
   9,
   17,
   11,
   14,
   14,
   15,
   18,
   20,
   11,
   5,
   17,
   14,
   13,
   13,
   21,
   16,
   10,
   21,
   17,
   12,
   15,
   15,
   15,
   14,
   19,
   19,
   11,
   19,
   11,
   13,
   20,
   14,
   22,
   14,
   19,
   20,
   18,
   16,
   21,
   27,
   17,
   20,
   18,
   17,
   17,
   16,
   17,
   21,
   26,
   29,
   24,
   33,
   23,
   14,
   16,
   25,
   16,
   20,
   23,
   28,
   31,
   36,
   44,
   49,
   61,
   59,
   71,
   89,
   103,
   136,
   158,
   212,
   249,
   277,
   343,
   379,
   410,
   547,
   531,
   489,
   416,
   393,
   387,
   279,
   259,
   189,
   165,
   151,
   122,
   103,
   81,
   73,
   65,
   52,
   58,
   36,
   48,
   39,
   33,
   31,
   33,
   30,
   43,
   30,
   29,
   38,
   48,
   22,
   34,
   21,
   25,
   26,
   32,
   32,
   25,
   31,
   25,
   23,
   25,
   22,
   28,
   20,
   32,
   21,
   27,
   32,
   27,
   28,
   20,
   23,
   23,
   19,
   31,
   26,
   13,
   31,
   26,
   25,
   23,
   19,
   20,
   27,
   24,
   26,
   24,
   22,
   34,
   31,
   27,
   25,
   23,
   25,
   23,
   17,
   23,
   29,
   35,
   25,
   28,
   30,
   27,
   29,
   30,
   24,
   25,
   26,
   27,
   29,
   30,
   25,
   29,
   24,
   31,
   28,
   25,
   29,
   22,
   27,
   32,
   25,
   21,
   34,
   22,
   22,
   26,
   22,
   23,
   22,
   24,
   14,
   16,
   26,
   27,
   23,
   28,
   20,
   38,
   24,
   27,
   18,
   26,
   33,
   24,
   32,
   34,
   26,
   17,
   28,
   25,
   22,
   22,
   34,
   26,
   38,
   20,
   31,
   32,
   25,
   35,
   32,
   31,
   33,
   33,
   27,
   32,
   21,
   26,
   24,
   29,
   26,
   16,
   33,
   28,
   30,
   28,
   18,
   25,
   33,
   31,
   28,
   33,
   33,
   29,
   28,
   23,
   20,
   30,
   26,
   32,
   30,
   29,
   20,
   25,
   33,
   27,
   17,
   40,
   30,
   27,
   26,
   22,
   23,
   22,
   23,
   27,
   23,
   22,
   23,
   32,
   33,
   33,
   24,
   36,
   18,
   33,
   29,
   33,
   33,
   28,
   31,
   30,
   26,
   35,
   29,
   27,
   24,
   30,
   23,
   30,
   24,
   29,
   29,
   28,
   26,
   34,
   24,
   20,
   22,
   25,
   33,
   31,
   24,
   22,
   33,
   26,
   35,
   33,
   33,
   23,
   30,
   36,
   27,
   31,
   25,
   24,
   38,
   39,
   38,
   31,
   24,
   31,
   30,
   23,
   22,
   29,
   37,
   30,
   31,
   22,
   28,
   25,
   34,
   30,
   36,
   30,
   33,
   37,
   29,
   25,
   41,
   31,
   30,
   26,
   42,
   33,
   36,
   33,
   27,
   27,
   40,
   21,
   23,
   38,
   35,
   35,
   24,
   36,
   31,
   26,
   33,
   27,
   28,
   39,
   28,
   30,
   26,
   36,
   23,
   26,
   32,
   29,
   25,
   35};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_h_dm_data3001300130013001 = new TH1F("Graph_Graph_Graph_Graph_h_dm_data3001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMaximum(627.4268);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_h_dm_data3001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_h_dm_data3001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.533,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.002295313,
   2.285883,
   3.412281,
   5.081321,
   6.400893,
   7.529358,
   8.530745,
   9.439039,
   10.27514,
   11.05323,
   11.78374,
   12.47489,
   13.13371,
   13.76669,
   14.38038,
   14.98189,
   15.57951,
   16.18331,
   16.80642,
   17.46792,
   18.20156,
   19.07746,
   20.2462,
   22.01044,
   25.01431,
   27.49766,
   31.38797,
   37.96982,
   42.93238,
   49.51818,
   58.23095,
   69.70144,
   76.71192,
   84.72537,
   93.87301,
   104.2987,
   116.1565,
   129.605,
   144.7984,
   161.8738,
   180.9336,
   202.0246,
   225.1144,
   250.0681,
   276.6266,
   304.3916,
   361.2311,
   388.8271,
   414.7302,
   438.0319,
   457.8516,
   473.3997,
   484.0378,
   489.3295,
   489.0761,
   483.3318,
   472.3977,
   456.7952,
   437.2215,
   234.59,
   212.8355,
   192.8818,
   174.7371,
   158.3476,
   143.6182,
   130.4303,
   118.6553,
   108.1639,
   98.83287,
   90.54736,
   76.70331,
   65.90346,
   57.54252,
   51.1097,
   46.17286,
   39.42039,
   35.22147,
   32.41375,
   28.97079,
   27.1648,
   26.27185,
   25.84932,
   25.64581,
   25.54341,
   25.49485,
   25.48232,
   25.49805,
   25.53719,
   25.59581,
   25.67041,
   25.75792,
   25.85564,
   25.96127,
   26.07284,
   26.18871,
   26.3075,
   26.42808,
   26.54949,
   26.67098,
   26.79192,
   26.91179,
   27.03018,
   27.14677,
   27.2613,
   27.37356,
   27.48339,
   27.59067,
   27.6953,
   27.79723,
   27.89642,
   27.99282,
   28.08644,
   28.17726,
   28.2653,
   28.35058,
   28.43311,
   28.51291,
   28.59003,
   28.66448,
   28.73631,
   28.80556,
   28.87226,
   28.93645,
   28.99816,
   29.05745,
   29.11435,
   29.16891,
   29.22115,
   29.27112,
   29.31887,
   29.36443,
   29.40783,
   29.44912,
   29.48834,
   29.52552,
   29.56069,
   29.59391,
   29.62519,
   29.65457,
   29.6821,
   29.70779,
   29.73169,
   29.75383,
   29.77423,
   29.77423};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112 = new TH1F("Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMinimum(0.002065782);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMaximum(538.2623);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetDirectory(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetStats(0);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetLineWidth(2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_1112);
   
   graph->Draw("l");
   
   TH1D *frame_2a8dcb0__2__2__2__2 = new TH1D("frame_2a8dcb0__2__2__2__2","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__2__2__2__2->SetBinContent(1,598.9074);
   frame_2a8dcb0__2__2__2__2->SetMinimum(1);
   frame_2a8dcb0__2__2__2__2->SetMaximum(898.3611);
   frame_2a8dcb0__2__2__2__2->SetEntries(1);
   frame_2a8dcb0__2__2__2__2->SetDirectory(0);
   frame_2a8dcb0__2__2__2__2->SetStats(0);
   frame_2a8dcb0__2__2__2__2->SetLineWidth(2);
   frame_2a8dcb0__2__2__2__2->SetMarkerStyle(20);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(//0.19,0.78,0.34,0.90,
				 0.19,0.82,0.34,0.9,
				 "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   //TLegend *leg = new TLegend(0.6,0.6,0.8,0.9,NULL,"brNDC");
   TLegend *leg = new TLegend(0.65,0.48,0.91,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.1883954,0.7447293,0.3388252,0.8245014,
		      //0.19,0.67,0.34,0.79,
		      "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(b)");
   pt->Draw();
   p1->Modified();
   cv->cd();
  
// ------------>Primitives in pad: p2
//    TPad *p2 = new TPad("p2", "",0,0,1,0.35);
//    p2->Draw();
//    p2->cd();
//    p2->Range(1994.937,-10.21429,2026.582,5.5);
//    p2->SetFillColor(0);
//    p2->SetBorderMode(0);
//    p2->SetBorderSize(0);
//    p2->SetTickx(1);
//    p2->SetTicky(1);
//    p2->SetLeftMargin(0.16);
//    p2->SetRightMargin(0.05);
//    p2->SetTopMargin(0);
//    p2->SetBottomMargin(0.3);
//    p2->SetFrameLineWidth(2);
//    p2->SetFrameBorderMode(0);
//    p2->SetFrameLineWidth(2);
//    p2->SetFrameBorderMode(0);
   
//    TH1D *frame_300faf0__3__3__3__3 = new TH1D("frame_300faf0__3__3__3__3","",100,2000,2025);
//    frame_300faf0__3__3__3__3->SetBinContent(1,4.417698);
//    frame_300faf0__3__3__3__3->SetMinimum(-5.5);
//    frame_300faf0__3__3__3__3->SetMaximum(5.5);
//    frame_300faf0__3__3__3__3->SetEntries(1);
//    frame_300faf0__3__3__3__3->SetDirectory(0);
//    frame_300faf0__3__3__3__3->SetStats(0);
//    frame_300faf0__3__3__3__3->SetLineWidth(2);
//    frame_300faf0__3__3__3__3->SetMarkerStyle(20);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
//    frame_300faf0__3__3__3__3->GetXaxis()->SetNdivisions(505);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetLabelFont(132);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetLabelOffset(0.01);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetLabelSize(0.12);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetTitleSize(0.144);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetTitleOffset(0.95);
//    frame_300faf0__3__3__3__3->GetXaxis()->SetTitleFont(132);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetTitle("#Delta/#sigma");
//    frame_300faf0__3__3__3__3->GetYaxis()->CenterTitle(true);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetLabelFont(132);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetLabelOffset(0.01);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetLabelSize(0.12);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetTitleSize(0.144);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetTickLength(0.06);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetTitleOffset(0.3);
//    frame_300faf0__3__3__3__3->GetYaxis()->SetTitleFont(132);
//    frame_300faf0__3__3__3__3->GetZaxis()->SetLabelFont(132);
//    frame_300faf0__3__3__3__3->GetZaxis()->SetLabelSize(0.06);
//    frame_300faf0__3__3__3__3->GetZaxis()->SetTitleSize(0.072);
//    frame_300faf0__3__3__3__3->GetZaxis()->SetTitleOffset(1.2);
//    frame_300faf0__3__3__3__3->GetZaxis()->SetTitleFont(132);
//    frame_300faf0__3__3__3__3->Draw("FUNC");
   
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002[411] = {
//    2004.475,
//    2004.525,
//    2004.575,
//    2004.625,
//    2004.675,
//    2004.725,
//    2004.775,
//    2004.825,
//    2004.875,
//    2004.925,
//    2004.975,
//    2005.025,
//    2005.075,
//    2005.125,
//    2005.175,
//    2005.225,
//    2005.275,
//    2005.325,
//    2005.375,
//    2005.425,
//    2005.475,
//    2005.525,
//    2005.575,
//    2005.625,
//    2005.675,
//    2005.725,
//    2005.775,
//    2005.825,
//    2005.875,
//    2005.925,
//    2005.975,
//    2006.025,
//    2006.075,
//    2006.125,
//    2006.175,
//    2006.225,
//    2006.275,
//    2006.325,
//    2006.375,
//    2006.425,
//    2006.475,
//    2006.525,
//    2006.575,
//    2006.625,
//    2006.675,
//    2006.725,
//    2006.775,
//    2006.825,
//    2006.875,
//    2006.925,
//    2006.975,
//    2007.025,
//    2007.075,
//    2007.125,
//    2007.175,
//    2007.225,
//    2007.275,
//    2007.325,
//    2007.375,
//    2007.425,
//    2007.475,
//    2007.525,
//    2007.575,
//    2007.625,
//    2007.675,
//    2007.725,
//    2007.775,
//    2007.825,
//    2007.875,
//    2007.925,
//    2007.975,
//    2008.025,
//    2008.075,
//    2008.125,
//    2008.175,
//    2008.225,
//    2008.275,
//    2008.325,
//    2008.375,
//    2008.425,
//    2008.475,
//    2008.525,
//    2008.575,
//    2008.625,
//    2008.675,
//    2008.725,
//    2008.775,
//    2008.825,
//    2008.875,
//    2008.925,
//    2008.975,
//    2009.025,
//    2009.075,
//    2009.125,
//    2009.175,
//    2009.225,
//    2009.275,
//    2009.325,
//    2009.375,
//    2009.425,
//    2009.475,
//    2009.525,
//    2009.575,
//    2009.625,
//    2009.675,
//    2009.725,
//    2009.775,
//    2009.825,
//    2009.875,
//    2009.925,
//    2009.975,
//    2010.025,
//    2010.075,
//    2010.125,
//    2010.175,
//    2010.225,
//    2010.275,
//    2010.325,
//    2010.375,
//    2010.425,
//    2010.475,
//    2010.525,
//    2010.575,
//    2010.625,
//    2010.675,
//    2010.725,
//    2010.775,
//    2010.825,
//    2010.875,
//    2010.925,
//    2010.975,
//    2011.025,
//    2011.075,
//    2011.125,
//    2011.175,
//    2011.225,
//    2011.275,
//    2011.325,
//    2011.375,
//    2011.425,
//    2011.475,
//    2011.525,
//    2011.575,
//    2011.625,
//    2011.675,
//    2011.725,
//    2011.775,
//    2011.825,
//    2011.875,
//    2011.925,
//    2011.975,
//    2012.025,
//    2012.075,
//    2012.125,
//    2012.175,
//    2012.225,
//    2012.275,
//    2012.325,
//    2012.375,
//    2012.425,
//    2012.475,
//    2012.525,
//    2012.575,
//    2012.625,
//    2012.675,
//    2012.725,
//    2012.775,
//    2012.825,
//    2012.875,
//    2012.925,
//    2012.975,
//    2013.025,
//    2013.075,
//    2013.125,
//    2013.175,
//    2013.225,
//    2013.275,
//    2013.325,
//    2013.375,
//    2013.425,
//    2013.475,
//    2013.525,
//    2013.575,
//    2013.625,
//    2013.675,
//    2013.725,
//    2013.775,
//    2013.825,
//    2013.875,
//    2013.925,
//    2013.975,
//    2014.025,
//    2014.075,
//    2014.125,
//    2014.175,
//    2014.225,
//    2014.275,
//    2014.325,
//    2014.375,
//    2014.425,
//    2014.475,
//    2014.525,
//    2014.575,
//    2014.625,
//    2014.675,
//    2014.725,
//    2014.775,
//    2014.825,
//    2014.875,
//    2014.925,
//    2014.975,
//    2015.025,
//    2015.075,
//    2015.125,
//    2015.175,
//    2015.225,
//    2015.275,
//    2015.325,
//    2015.375,
//    2015.425,
//    2015.475,
//    2015.525,
//    2015.575,
//    2015.625,
//    2015.675,
//    2015.725,
//    2015.775,
//    2015.825,
//    2015.875,
//    2015.925,
//    2015.975,
//    2016.025,
//    2016.075,
//    2016.125,
//    2016.175,
//    2016.225,
//    2016.275,
//    2016.325,
//    2016.375,
//    2016.425,
//    2016.475,
//    2016.525,
//    2016.575,
//    2016.625,
//    2016.675,
//    2016.725,
//    2016.775,
//    2016.825,
//    2016.875,
//    2016.925,
//    2016.975,
//    2017.025,
//    2017.075,
//    2017.125,
//    2017.175,
//    2017.225,
//    2017.275,
//    2017.325,
//    2017.375,
//    2017.425,
//    2017.475,
//    2017.525,
//    2017.575,
//    2017.625,
//    2017.675,
//    2017.725,
//    2017.775,
//    2017.825,
//    2017.875,
//    2017.925,
//    2017.975,
//    2018.025,
//    2018.075,
//    2018.125,
//    2018.175,
//    2018.225,
//    2018.275,
//    2018.325,
//    2018.375,
//    2018.425,
//    2018.475,
//    2018.525,
//    2018.575,
//    2018.625,
//    2018.675,
//    2018.725,
//    2018.775,
//    2018.825,
//    2018.875,
//    2018.925,
//    2018.975,
//    2019.025,
//    2019.075,
//    2019.125,
//    2019.175,
//    2019.225,
//    2019.275,
//    2019.325,
//    2019.375,
//    2019.425,
//    2019.475,
//    2019.525,
//    2019.575,
//    2019.625,
//    2019.675,
//    2019.725,
//    2019.775,
//    2019.825,
//    2019.875,
//    2019.925,
//    2019.975,
//    2020.025,
//    2020.075,
//    2020.125,
//    2020.175,
//    2020.225,
//    2020.275,
//    2020.325,
//    2020.375,
//    2020.425,
//    2020.475,
//    2020.525,
//    2020.575,
//    2020.625,
//    2020.675,
//    2020.725,
//    2020.775,
//    2020.825,
//    2020.875,
//    2020.925,
//    2020.975,
//    2021.025,
//    2021.075,
//    2021.125,
//    2021.175,
//    2021.225,
//    2021.275,
//    2021.325,
//    2021.375,
//    2021.425,
//    2021.475,
//    2021.525,
//    2021.575,
//    2021.625,
//    2021.675,
//    2021.725,
//    2021.775,
//    2021.825,
//    2021.875,
//    2021.925,
//    2021.975,
//    2022.025,
//    2022.075,
//    2022.125,
//    2022.175,
//    2022.225,
//    2022.275,
//    2022.325,
//    2022.375,
//    2022.425,
//    2022.475,
//    2022.525,
//    2022.575,
//    2022.625,
//    2022.675,
//    2022.725,
//    2022.775,
//    2022.825,
//    2022.875,
//    2022.925,
//    2022.975,
//    2023.025,
//    2023.075,
//    2023.125,
//    2023.175,
//    2023.225,
//    2023.275,
//    2023.325,
//    2023.375,
//    2023.425,
//    2023.475,
//    2023.525,
//    2023.575,
//    2023.625,
//    2023.675,
//    2023.725,
//    2023.775,
//    2023.825,
//    2023.875,
//    2023.925,
//    2023.975,
//    2024.025,
//    2024.075,
//    2024.125,
//    2024.175,
//    2024.225,
//    2024.275,
//    2024.325,
//    2024.375,
//    2024.425,
//    2024.475,
//    2024.525,
//    2024.575,
//    2024.625,
//    2024.675,
//    2024.725,
//    2024.775,
//    2024.825,
//    2024.875,
//    2024.925,
//    2024.975};
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002[411] = {
//    0,
//    0.5152215,
//    0,
//    0.7633295,
//    -0.4213018,
//    -0.6555336,
//    -0.2705594,
//    0.02378277,
//    -2.330438,
//    -0.8082455,
//    0.02561947,
//    -0.5625946,
//    -1.276498,
//    1.003297,
//    -2.368059,
//    0.2206531,
//    0.1284842,
//    1.838375,
//    0.8673231,
//    -0.5166118,
//    -1.062608,
//    -0.2911976,
//    -0.01480482,
//    -0.08839924,
//    -1.421623,
//    0.09945854,
//    1.098786,
//    0.8065469,
//    0.2129281,
//    0.1559019,
//    0.2721549,
//    0.04184955,
//    0.2741446,
//    -1.141299,
//    -0.4445046,
//    -0.8610714,
//    0.0690564,
//    0.5532254,
//    -1.032674,
//    1.148158,
//    -0.4323749,
//    0.3752136,
//    0.3324137,
//    0.5379924,
//    1.160478,
//    1.513234,
//    -0.7195491,
//    -3.819354,
//    0.8017747,
//    0.04127053,
//    -0.2758944,
//    -0.3172671,
//    1.463567,
//    0.3897404,
//    -1.450616,
//    1.36747,
//    0.5142538,
//    -0.8734168,
//    -0.04411817,
//    -0.08162527,
//    -0.1191324,
//    -0.4294737,
//    0.7447491,
//    0.7110776,
//    -1.521805,
//    0.6436562,
//    -1.611828,
//    -0.9699734,
//    0.7493624,
//    -0.7483876,
//    1.074399,
//    -0.8342339,
//    0.3940875,
//    0.5717609,
//    0.08989241,
//    -0.4492367,
//    0.6600492,
//    1.70249,
//    -0.3291725,
//    0.3197302,
//    -0.1845627,
//    -0.4840874,
//    -0.5463794,
//    -0.8842174,
//    -0.684183,
//    0.1952944,
//    1.086097,
//    1.505838,
//    0.5471232,
//    1.958635,
//    0.1470837,
//    -2.411973,
//    -1.938735,
//    0.1029789,
//    -2.336646,
//    -1.465488,
//    -1.023893,
//    -0.3404873,
//    -0.1623582,
//    0.1493776,
//    0.8332283,
//    0.7974722,
//    1.418792,
//    0.07281166,
//    0.1669259,
//    0.5161632,
//    0.005202673,
//    0.7617555,
//    0.01844284,
//    1.113657,
//    0.487767,
//    -0.9674106,
//    -0.2753534,
//    -1.14683,
//    -1.80249,
//    2.977838,
//    1.811823,
//    0.385343,
//    -1.802914,
//    -0.7611977,
//    1.431677,
//    -1.830839,
//    -0.08242349,
//    -1.846911,
//    -0.9372836,
//    0.3822046,
//    0.04941061,
//    0.1411115,
//    -0.5597492,
//    -0.05670624,
//    0.168296,
//    -0.5521576,
//    1.044071,
//    -1.590118,
//    0.8287861,
//    -0.02299652,
//    -0.7141213,
//    -0.7389283,
//    -0.1304199,
//    -0.437384,
//    1.744774,
//    -0.1317926,
//    -0.1643332,
//    1.452196,
//    2.804142,
//    -1.307633,
//    1.081409,
//    -1.365033,
//    -0.3985055,
//    -0.1520832,
//    0.9619441,
//    1.000314,
//    -0.2404084,
//    0.8801854,
//    -0.1993257,
//    -0.6034245,
//    -0.1642671,
//    -0.8041647,
//    0.4304263,
//    -1.268506,
//    1.125261,
//    -1.005913,
//    0.272359,
//    1.138461,
//    0.2810888,
//    0.4672366,
//    -1.233373,
//    -0.5221221,
//    -0.5200698,
//    -1.489166,
//    0.9899705,
//    0.1009933,
//    -3.46209,
//    0.9902419,
//    0.09994279,
//    -0.09884261,
//    -0.5208766,
//    -1.492929,
//    -1.233648,
//    0.2835643,
//    -0.3135492,
//    0.0882993,
//    -0.3192517,
//    -0.7628866,
//    1.441874,
//    0.9681202,
//    0.2640668,
//    -0.1292005,
//    -0.5555108,
//    -0.1368643,
//    -0.564155,
//    -2.116575,
//    -0.5730254,
//    0.5996576,
//    1.556014,
//    -0.1636505,
//    0.4078225,
//    0.754656,
//    0.2131857,
//    0.572326,
//    0.7405929,
//    -0.4020699,
//    -0.1993706,
//    -0.004701684,
//    0.1826169,
//    0.5425233,
//    0.7108366,
//    -0.2269506,
//    0.5268328,
//    -0.4472653,
//    0.85851,
//    0.3309279,
//    -0.255554,
//    0.5001434,
//    -0.9244257,
//    0.1221578,
//    0.9909115,
//    -0.2847733,
//    -1.190019,
//    1.289178,
//    -0.962042,
//    -0.9683343,
//    -0.112064,
//    -0.9809253,
//    -0.7570071,
//    -0.9935174,
//    -0.5489829,
//    -3.399256,
//    -2.687062,
//    -0.1525085,
//    0.03716082,
//    -0.7998705,
//    0.2144606,
//    -1.541617,
//    1.796876,
//    -0.6025931,
//    0.003681554,
//    -2.123595,
//    -0.2036278,
//    1.032865,
//    -0.6317608,
//    0.8620827,
//    1.174495,
//    -0.2313025,
//    -2.475623,
//    0.1445538,
//    -0.4525799,
//    -1.127872,
//    -1.133689,
//    1.141364,
//    -0.2690806,
//    1.719746,
//    -1.660386,
//    0.6372092,
//    0.7992311,
//    -0.5010095,
//    1.26247,
//    0.7853834,
//    0.6136615,
//    0.9384711,
//    0.9340435,
//    -0.1269715,
//    0.7627565,
//    -1.464294,
//    -0.340264,
//    -0.7674639,
//    0.2257003,
//    -0.3547774,
//    -2.958281,
//    0.8952406,
//    0.02242408,
//    0.3824567,
//    0.01348723,
//    -2.345724,
//    -0.5950999,
//    0.8706047,
//    0.5349522,
//    -0.008365864,
//    0.858721,
//    0.854777,
//    0.1649426,
//    -0.02529231,
//    -1.075082,
//    -1.828649,
//    0.328749,
//    -0.4355285,
//    0.664297,
//    0.3170274,
//    0.1328925,
//    -1.857072,
//    -0.6651616,
//    0.8100642,
//    -0.2630266,
//    -2.761701,
//    1.833039,
//    0.2872063,
//    -0.2783809,
//    -0.4836044,
//    -1.382672,
//    -1.147811,
//    -1.390863,
//    -1.155685,
//    -0.3004562,
//    -1.163502,
//    -1.406785,
//    -1.171122,
//    0.5949238,
//    0.7567676,
//    0.7536559,
//    -0.9569416,
//    1.21575,
//    -2.527426,
//    0.7415236,
//    0.04510479,
//    0.7356635,
//    0.7327334,
//    -0.1526077,
//    0.3908685,
//    0.2117954,
//    -0.5601393,
//    1.035759,
//    0.0208031,
//    -0.3663431,
//    -1.004123,
//    0.1944818,
//    -1.240629,
//    0.188992,
//    -1.016508,
//    0.0009558505,
//    -0.001744548,
//    -0.1934812,
//    -0.5958436,
//    0.848467,
//    -1.034227,
//    -2.030458,
//    -1.512514,
//    -0.8216297,
//    0.6751315,
//    0.3349774,
//    -1.050869,
//    -1.526825,
//    0.6659411,
//    -0.6250533,
//    0.980403,
//    0.6593092,
//    0.6571297,
//    -1.300551,
//    0.1370452,
//    1.12308,
//    -0.4375457,
//    0.3079943,
//    -0.8593532,
//    -1.083567,
//    1.408094,
//    1.548279,
//    1.404501,
//    0.2957835,
//    -1.094967,
//    0.291898,
//    0.1122226,
//    -1.333634,
//    -1.579057,
//    -0.07734912,
//    1.245063,
//    0.1028601,
//    0.2789901,
//    -1.58969,
//    -0.2770174,
//    -0.8950742,
//    0.7743326,
//    0.09236073,
//    1.082807,
//    0.0890608,
//    0.6055759,
//    1.228058,
//    -0.1000087,
//    -0.9094228,
//    1.787305,
//    0.2579099,
//    0.07812504,
//    -0.702128,
//    1.915177,
//    0.5925307,
//    1.066038,
//    0.5898834,
//    -0.5040232,
//    -0.5054702,
//    1.639065,
//    -1.885574,
//    -1.386189,
//    1.353731,
//    0.9023323,
//    0.9012014,
//    -1.158427,
//    1.053033,
//    0.2356302,
//    -0.7245143,
//    0.574359,
//    -0.5209248,
//    -0.3236667,
//    1.486231,
//    -0.3258624,
//    0.04927469,
//    -0.7326132,
//    1.043168,
//    -1.406716,
//    -0.735779,
//    0.3965324,
//    -0.141469,
//    -0.9533588,
//    0.8837349};
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002[411] = {
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0};
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002[411] = {
//    0,
//    1,
//    0,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1};
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002[411] = {
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0,
//    0};
//    Double_t pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002[411] = {
//    0,
//    1,
//    0,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1,
//    1};
//    grae = new TGraphAsymmErrors(411,pull_h_dm_data_model_Norm_dstarM__Range_r1__fx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fy3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__felx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehx3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fely3002,pull_h_dm_data_model_Norm_dstarM__Range_r1__fehy3002);
//    grae->SetName("pull_h_dm_data_model_Norm_dstarM__Range_r1_");
//    grae->SetTitle("Pull of Histogram of dm_data_plot__dstarM and Projection of ");
//    grae->SetFillColor(1);
//    grae->SetLineColor(0);
//    grae->SetLineWidth(2);
//    grae->SetMarkerStyle(8);
//    grae->SetMarkerSize(0.5);
   
//    TH1F *Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002 = new TH1F("Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002","Pull of Histogram of dm_data_plot__dstarM and Projection of ",411,2002.425,2027.025);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMinimum(-5);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMaximum(5);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetDirectory(0);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetStats(0);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetLineWidth(2);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->SetMarkerStyle(20);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetNdivisions(505);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelFont(132);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelOffset(0.01);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetLabelSize(0.06);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleSize(0.144);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleOffset(0.95);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetXaxis()->SetTitleFont(132);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelFont(132);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelOffset(0.01);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetLabelSize(0.06);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleSize(0.144);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleOffset(0.95);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetYaxis()->SetTitleFont(132);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelFont(132);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetLabelSize(0.06);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleSize(0.072);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleOffset(1.2);
//    Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002->GetZaxis()->SetTitleFont(132);
//    grae->SetHistogram(Graph_Graph_Graph_Graph_pull_h_dm_data_model_Norm_dstarM__Range_r1_3002300230023002);
   
//    grae->Draw("p");
   
//    TH1D *frame_300faf0__4__4__4__4 = new TH1D("frame_300faf0__4__4__4__4","",100,2000,2025);
//    frame_300faf0__4__4__4__4->SetBinContent(1,4.417698);
//    frame_300faf0__4__4__4__4->SetMinimum(-5.5);
//    frame_300faf0__4__4__4__4->SetMaximum(5.5);
//    frame_300faf0__4__4__4__4->SetEntries(1);
//    frame_300faf0__4__4__4__4->SetDirectory(0);
//    frame_300faf0__4__4__4__4->SetStats(0);
//    frame_300faf0__4__4__4__4->SetLineWidth(2);
//    frame_300faf0__4__4__4__4->SetMarkerStyle(20);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
//    frame_300faf0__4__4__4__4->GetXaxis()->SetNdivisions(505);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetLabelFont(132);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetLabelOffset(0.01);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetLabelSize(0.12);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetTitleSize(0.144);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetTitleOffset(0.95);
//    frame_300faf0__4__4__4__4->GetXaxis()->SetTitleFont(132);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetLabelFont(132);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetLabelOffset(0.01);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetLabelSize(0.12);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetTitleSize(0.144);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetTickLength(0.06);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetTitleOffset(0.95);
//    frame_300faf0__4__4__4__4->GetYaxis()->SetTitleFont(132);
//    frame_300faf0__4__4__4__4->GetZaxis()->SetLabelFont(132);
//    frame_300faf0__4__4__4__4->GetZaxis()->SetLabelSize(0.06);
//    frame_300faf0__4__4__4__4->GetZaxis()->SetTitleSize(0.072);
//    frame_300faf0__4__4__4__4->GetZaxis()->SetTitleOffset(1.2);
//    frame_300faf0__4__4__4__4->GetZaxis()->SetTitleFont(132);
//    frame_300faf0__4__4__4__4->Draw("AXISSAME");
//    TLine *line = new TLine(2000,0,2025,0);
//    line->SetLineWidth(2);
//    line->Draw();
//    line = new TLine(2000,2,2025,2);
//    line->SetLineColor(2);
//    line->SetLineWidth(2);
//    line->Draw();
//    line = new TLine(2000,-2,2025,-2);
//    line->SetLineColor(2);
//    line->SetLineWidth(2);
//    line->Draw();
//    line = new TLine(2000,4,2025,4);

//    ci = TColor::GetColor("#990000");
//    line->SetLineColor(ci);
//    line->SetLineWidth(2);
//    line->Draw();
//    line = new TLine(2000,-4,2025,-4);

//    ci = TColor::GetColor("#990000");
//    line->SetLineColor(ci);
//    line->SetLineWidth(2);
//    line->Draw();
//    p2->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig_supp_4b_logy.C <==
void fig_supp_4b_logy()
{
//=========Macro generated from canvas: cv/
//=========  (Sun Nov 13 22:48:31 2016) by ROOT version6.06/08
   TCanvas *cv = new TCanvas("cv", "",0,155,700,566);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(0,0,1,1);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.16);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "",0,0,1,1);
   p1->Draw();
   p1->cd();
   p1->Range(1994.937,-0.3913279,2026.582,3.155042);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetLogy();
   p1->SetTickx(1);
   p1->SetTicky(1);
   p1->SetLeftMargin(0.16);
   p1->SetRightMargin(0.05);
   p1->SetTopMargin(0.05);
   p1->SetBottomMargin(0.16);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   p1->SetFrameLineWidth(2);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_2a8dcb0__1__1__1__1__1 = new TH1D("frame_2a8dcb0__1__1__1__1__1","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__1__1__1__1__1->SetBinContent(1,598.9074);
   frame_2a8dcb0__1__1__1__1__1->SetMinimum(1.5);
   frame_2a8dcb0__1__1__1__1__1->SetMaximum(950);
   frame_2a8dcb0__1__1__1__1__1->SetEntries(1);
   frame_2a8dcb0__1__1__1__1__1->SetDirectory(0);
   frame_2a8dcb0__1__1__1__1__1->SetStats(0);
   frame_2a8dcb0__1__1__1__1__1->SetLineWidth(2);
   frame_2a8dcb0__1__1__1__1__1->SetMarkerStyle(20);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1__1->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__1__1__1__1__1->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__1__1__1__1__1->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__1__1__1__1__1->Draw("FUNC");
   
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fx1[108] = {
   2004.43,
   2004.456,
   2004.482,
   2004.533,
   2004.584,
   2004.636,
   2004.739,
   2004.842,
   2004.944,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.367,
   2009.573,
   2009.778,
   2009.984,
   2010.19,
   2010.395,
   2010.601,
   2010.807,
   2011.013,
   2011.218,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Comp_bkg__Range_r1__fy1[108] = {
   0,
   1.020765,
   1.527147,
   2.283247,
   2.887318,
   3.409251,
   4.30561,
   5.077303,
   5.766538,
   6.395536,
   7.522178,
   8.521071,
   9.425938,
   10.2573,
   11.02882,
   11.75016,
   12.42848,
   13.06928,
   13.6769,
   14.25483,
   14.80594,
   15.33265,
   15.83698,
   16.32068,
   16.78527,
   17.23205,
   17.66218,
   18.07671,
   18.47653,
   18.86249,
   19.23532,
   19.5957,
   19.94424,
   20.2815,
   20.60801,
   20.92423,
   21.2306,
   21.52753,
   21.8154,
   22.09457,
   22.36535,
   22.62806,
   22.88298,
   23.13039,
   23.37055,
   23.60369,
   23.83005,
   24.04983,
   24.26325,
   24.47049,
   24.67174,
   24.86719,
   25.05698,
   25.2413,
   25.42028,
   25.59407,
   25.76282,
   25.92665,
   26.0857,
   26.24008,
   26.38993,
   26.53534,
   26.67643,
   26.81331,
   26.94608,
   27.07483,
   27.19966,
   27.32066,
   27.43792,
   27.55152,
   27.66155,
   27.76809,
   27.87121,
   27.97099,
   28.0675,
   28.16081,
   28.25099,
   28.33811,
   28.42223,
   28.50341,
   28.58171,
   28.6572,
   28.72993,
   28.79995,
   28.86732,
   28.9321,
   28.99434,
   29.05408,
   29.11137,
   29.16627,
   29.21881,
   29.26905,
   29.31703,
   29.36279,
   29.40638,
   29.44783,
   29.48719,
   29.52449,
   29.55978,
   29.59309,
   29.62445,
   29.65392,
   29.68151,
   29.70726,
   29.73122,
   29.7534,
   29.77385,
   0};
   TGraph *graph = new TGraph(108,model_Norm_dstarM__Comp_bkg__Range_r1__fx1,model_Norm_dstarM__Comp_bkg__Range_r1__fy1);
   graph->SetName("model_Norm_dstarM__Comp_bkg__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211 = new TH1F("Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211","Projection of ",108,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMaximum(32.75124);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Comp_bkg__Range_r1_22211);
   
   graph->Draw("lf");
   
   Double_t h_dm_data_fx3001[500] = {
   2000.025,
   2000.075,
   2000.125,
   2000.175,
   2000.225,
   2000.275,
   2000.325,
   2000.375,
   2000.425,
   2000.475,
   2000.525,
   2000.575,
   2000.625,
   2000.675,
   2000.725,
   2000.775,
   2000.825,
   2000.875,
   2000.925,
   2000.975,
   2001.025,
   2001.075,
   2001.125,
   2001.175,
   2001.225,
   2001.275,
   2001.325,
   2001.375,
   2001.425,
   2001.475,
   2001.525,
   2001.575,
   2001.625,
   2001.675,
   2001.725,
   2001.775,
   2001.825,
   2001.875,
   2001.925,
   2001.975,
   2002.025,
   2002.075,
   2002.125,
   2002.175,
   2002.225,
   2002.275,
   2002.325,
   2002.375,
   2002.425,
   2002.475,
   2002.525,
   2002.575,
   2002.625,
   2002.675,
   2002.725,
   2002.775,
   2002.825,
   2002.875,
   2002.925,
   2002.975,
   2003.025,
   2003.075,
   2003.125,
   2003.175,
   2003.225,
   2003.275,
   2003.325,
   2003.375,
   2003.425,
   2003.475,
   2003.525,
   2003.575,
   2003.625,
   2003.675,
   2003.725,
   2003.775,
   2003.825,
   2003.875,
   2003.925,
   2003.975,
   2004.025,
   2004.075,
   2004.125,
   2004.175,
   2004.225,
   2004.275,
   2004.325,
   2004.375,
   2004.425,
   2004.475,
   2004.525,
   2004.575,
   2004.625,
   2004.675,
   2004.725,
   2004.775,
   2004.825,
   2004.875,
   2004.925,
   2004.975,
   2005.025,
   2005.075,
   2005.125,
   2005.175,
   2005.225,
   2005.275,
   2005.325,
   2005.375,
   2005.425,
   2005.475,
   2005.525,
   2005.575,
   2005.625,
   2005.675,
   2005.725,
   2005.775,
   2005.825,
   2005.875,
   2005.925,
   2005.975,
   2006.025,
   2006.075,
   2006.125,
   2006.175,
   2006.225,
   2006.275,
   2006.325,
   2006.375,
   2006.425,
   2006.475,
   2006.525,
   2006.575,
   2006.625,
   2006.675,
   2006.725,
   2006.775,
   2006.825,
   2006.875,
   2006.925,
   2006.975,
   2007.025,
   2007.075,
   2007.125,
   2007.175,
   2007.225,
   2007.275,
   2007.325,
   2007.375,
   2007.425,
   2007.475,
   2007.525,
   2007.575,
   2007.625,
   2007.675,
   2007.725,
   2007.775,
   2007.825,
   2007.875,
   2007.925,
   2007.975,
   2008.025,
   2008.075,
   2008.125,
   2008.175,
   2008.225,
   2008.275,
   2008.325,
   2008.375,
   2008.425,
   2008.475,
   2008.525,
   2008.575,
   2008.625,
   2008.675,
   2008.725,
   2008.775,
   2008.825,
   2008.875,
   2008.925,
   2008.975,
   2009.025,
   2009.075,
   2009.125,
   2009.175,
   2009.225,
   2009.275,
   2009.325,
   2009.375,
   2009.425,
   2009.475,
   2009.525,
   2009.575,
   2009.625,
   2009.675,
   2009.725,
   2009.775,
   2009.825,
   2009.875,
   2009.925,
   2009.975,
   2010.025,
   2010.075,
   2010.125,
   2010.175,
   2010.225,
   2010.275,
   2010.325,
   2010.375,
   2010.425,
   2010.475,
   2010.525,
   2010.575,
   2010.625,
   2010.675,
   2010.725,
   2010.775,
   2010.825,
   2010.875,
   2010.925,
   2010.975,
   2011.025,
   2011.075,
   2011.125,
   2011.175,
   2011.225,
   2011.275,
   2011.325,
   2011.375,
   2011.425,
   2011.475,
   2011.525,
   2011.575,
   2011.625,
   2011.675,
   2011.725,
   2011.775,
   2011.825,
   2011.875,
   2011.925,
   2011.975,
   2012.025,
   2012.075,
   2012.125,
   2012.175,
   2012.225,
   2012.275,
   2012.325,
   2012.375,
   2012.425,
   2012.475,
   2012.525,
   2012.575,
   2012.625,
   2012.675,
   2012.725,
   2012.775,
   2012.825,
   2012.875,
   2012.925,
   2012.975,
   2013.025,
   2013.075,
   2013.125,
   2013.175,
   2013.225,
   2013.275,
   2013.325,
   2013.375,
   2013.425,
   2013.475,
   2013.525,
   2013.575,
   2013.625,
   2013.675,
   2013.725,
   2013.775,
   2013.825,
   2013.875,
   2013.925,
   2013.975,
   2014.025,
   2014.075,
   2014.125,
   2014.175,
   2014.225,
   2014.275,
   2014.325,
   2014.375,
   2014.425,
   2014.475,
   2014.525,
   2014.575,
   2014.625,
   2014.675,
   2014.725,
   2014.775,
   2014.825,
   2014.875,
   2014.925,
   2014.975,
   2015.025,
   2015.075,
   2015.125,
   2015.175,
   2015.225,
   2015.275,
   2015.325,
   2015.375,
   2015.425,
   2015.475,
   2015.525,
   2015.575,
   2015.625,
   2015.675,
   2015.725,
   2015.775,
   2015.825,
   2015.875,
   2015.925,
   2015.975,
   2016.025,
   2016.075,
   2016.125,
   2016.175,
   2016.225,
   2016.275,
   2016.325,
   2016.375,
   2016.425,
   2016.475,
   2016.525,
   2016.575,
   2016.625,
   2016.675,
   2016.725,
   2016.775,
   2016.825,
   2016.875,
   2016.925,
   2016.975,
   2017.025,
   2017.075,
   2017.125,
   2017.175,
   2017.225,
   2017.275,
   2017.325,
   2017.375,
   2017.425,
   2017.475,
   2017.525,
   2017.575,
   2017.625,
   2017.675,
   2017.725,
   2017.775,
   2017.825,
   2017.875,
   2017.925,
   2017.975,
   2018.025,
   2018.075,
   2018.125,
   2018.175,
   2018.225,
   2018.275,
   2018.325,
   2018.375,
   2018.425,
   2018.475,
   2018.525,
   2018.575,
   2018.625,
   2018.675,
   2018.725,
   2018.775,
   2018.825,
   2018.875,
   2018.925,
   2018.975,
   2019.025,
   2019.075,
   2019.125,
   2019.175,
   2019.225,
   2019.275,
   2019.325,
   2019.375,
   2019.425,
   2019.475,
   2019.525,
   2019.575,
   2019.625,
   2019.675,
   2019.725,
   2019.775,
   2019.825,
   2019.875,
   2019.925,
   2019.975,
   2020.025,
   2020.075,
   2020.125,
   2020.175,
   2020.225,
   2020.275,
   2020.325,
   2020.375,
   2020.425,
   2020.475,
   2020.525,
   2020.575,
   2020.625,
   2020.675,
   2020.725,
   2020.775,
   2020.825,
   2020.875,
   2020.925,
   2020.975,
   2021.025,
   2021.075,
   2021.125,
   2021.175,
   2021.225,
   2021.275,
   2021.325,
   2021.375,
   2021.425,
   2021.475,
   2021.525,
   2021.575,
   2021.625,
   2021.675,
   2021.725,
   2021.775,
   2021.825,
   2021.875,
   2021.925,
   2021.975,
   2022.025,
   2022.075,
   2022.125,
   2022.175,
   2022.225,
   2022.275,
   2022.325,
   2022.375,
   2022.425,
   2022.475,
   2022.525,
   2022.575,
   2022.625,
   2022.675,
   2022.725,
   2022.775,
   2022.825,
   2022.875,
   2022.925,
   2022.975,
   2023.025,
   2023.075,
   2023.125,
   2023.175,
   2023.225,
   2023.275,
   2023.325,
   2023.375,
   2023.425,
   2023.475,
   2023.525,
   2023.575,
   2023.625,
   2023.675,
   2023.725,
   2023.775,
   2023.825,
   2023.875,
   2023.925,
   2023.975,
   2024.025,
   2024.075,
   2024.125,
   2024.175,
   2024.225,
   2024.275,
   2024.325,
   2024.375,
   2024.425,
   2024.475,
   2024.525,
   2024.575,
   2024.625,
   2024.675,
   2024.725,
   2024.775,
   2024.825,
   2024.875,
   2024.925,
   2024.975};
   Double_t h_dm_data_fy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   3,
   0,
   5,
   3,
   3,
   4,
   5,
   2,
   4,
   6,
   5,
   4,
   10,
   3,
   8,
   8,
   15,
   11,
   7,
   6,
   8,
   9,
   9,
   6,
   10,
   14,
   13,
   11,
   11,
   11.59895,
   11,
   12,
   8,
   10,
   9,
   12,
   14,
   9,
   17,
   11,
   14,
   14,
   15,
   18,
   20,
   11,
   5,
   17,
   14,
   13,
   13,
   21,
   16,
   10,
   21,
   17,
   12,
   15,
   15,
   15,
   14,
   19,
   19,
   11,
   19,
   11,
   13,
   20,
   14,
   22,
   14,
   19,
   20,
   18,
   16,
   21,
   27,
   17,
   20,
   18,
   17,
   17,
   16,
   17,
   21,
   26,
   29,
   24,
   33,
   23,
   14,
   16,
   25,
   16,
   20,
   23,
   28,
   31,
   36,
   44,
   49,
   61,
   59,
   71,
   89,
   103,
   136,
   158,
   212,
   249,
   277,
   343,
   379,
   410,
   547,
   531,
   489,
   416,
   393,
   387,
   279,
   259,
   189,
   165,
   151,
   122,
   103,
   81,
   73,
   65,
   52,
   58,
   36,
   48,
   39,
   33,
   31,
   33,
   30,
   43,
   30,
   29,
   38,
   48,
   22,
   34,
   21,
   25,
   26,
   32,
   32,
   25,
   31,
   25,
   23,
   25,
   22,
   28,
   20,
   32,
   21,
   27,
   32,
   27,
   28,
   20,
   23,
   23,
   19,
   31,
   26,
   13,
   31,
   26,
   25,
   23,
   19,
   20,
   27,
   24,
   26,
   24,
   22,
   34,
   31,
   27,
   25,
   23,
   25,
   23,
   17,
   23,
   29,
   35,
   25,
   28,
   30,
   27,
   29,
   30,
   24,
   25,
   26,
   27,
   29,
   30,
   25,
   29,
   24,
   31,
   28,
   25,
   29,
   22,
   27,
   32,
   25,
   21,
   34,
   22,
   22,
   26,
   22,
   23,
   22,
   24,
   14,
   16,
   26,
   27,
   23,
   28,
   20,
   38,
   24,
   27,
   18,
   26,
   33,
   24,
   32,
   34,
   26,
   17,
   28,
   25,
   22,
   22,
   34,
   26,
   38,
   20,
   31,
   32,
   25,
   35,
   32,
   31,
   33,
   33,
   27,
   32,
   21,
   26,
   24,
   29,
   26,
   16,
   33,
   28,
   30,
   28,
   18,
   25,
   33,
   31,
   28,
   33,
   33,
   29,
   28,
   23,
   20,
   30,
   26,
   32,
   30,
   29,
   20,
   25,
   33,
   27,
   17,
   40,
   30,
   27,
   26,
   22,
   23,
   22,
   23,
   27,
   23,
   22,
   23,
   32,
   33,
   33,
   24,
   36,
   18,
   33,
   29,
   33,
   33,
   28,
   31,
   30,
   26,
   35,
   29,
   27,
   24,
   30,
   23,
   30,
   24,
   29,
   29,
   28,
   26,
   34,
   24,
   20,
   22,
   25,
   33,
   31,
   24,
   22,
   33,
   26,
   35,
   33,
   33,
   23,
   30,
   36,
   27,
   31,
   25,
   24,
   38,
   39,
   38,
   31,
   24,
   31,
   30,
   23,
   22,
   29,
   37,
   30,
   31,
   22,
   28,
   25,
   34,
   30,
   36,
   30,
   33,
   37,
   29,
   25,
   41,
   31,
   30,
   26,
   42,
   33,
   36,
   33,
   27,
   27,
   40,
   21,
   23,
   38,
   35,
   35,
   24,
   36,
   31,
   26,
   33,
   27,
   28,
   39,
   28,
   30,
   26,
   36,
   23,
   26,
   32,
   29,
   25,
   35};
   Double_t h_dm_data_felx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fely3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   Double_t h_dm_data_fehx3001[500] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_dm_data_fehy3001[500] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1.732051,
   0,
   2.236068,
   1.732051,
   1.732051,
   2,
   2.236068,
   1.414214,
   2,
   2.44949,
   2.236068,
   2,
   3.162278,
   1.732051,
   2.828427,
   2.828427,
   3.872983,
   3.316625,
   2.645751,
   2.44949,
   2.828427,
   3,
   3,
   2.44949,
   3.162278,
   3.741657,
   3.605551,
   3.316625,
   3.316625,
   3.405723,
   3.316625,
   3.464102,
   2.828427,
   3.162278,
   3,
   3.464102,
   3.741657,
   3,
   4.123106,
   3.316625,
   3.741657,
   3.741657,
   3.872983,
   4.242641,
   4.472136,
   3.316625,
   2.236068,
   4.123106,
   3.741657,
   3.605551,
   3.605551,
   4.582576,
   4,
   3.162278,
   4.582576,
   4.123106,
   3.464102,
   3.872983,
   3.872983,
   3.872983,
   3.741657,
   4.358899,
   4.358899,
   3.316625,
   4.358899,
   3.316625,
   3.605551,
   4.472136,
   3.741657,
   4.690416,
   3.741657,
   4.358899,
   4.472136,
   4.242641,
   4,
   4.582576,
   5.196152,
   4.123106,
   4.472136,
   4.242641,
   4.123106,
   4.123106,
   4,
   4.123106,
   4.582576,
   5.09902,
   5.385165,
   4.898979,
   5.744563,
   4.795832,
   3.741657,
   4,
   5,
   4,
   4.472136,
   4.795832,
   5.291503,
   5.567764,
   6,
   6.63325,
   7,
   7.81025,
   7.681146,
   8.42615,
   9.433981,
   10.14889,
   11.6619,
   12.56981,
   14.56022,
   15.77973,
   16.64332,
   18.52026,
   19.46792,
   20.24846,
   23.38803,
   23.04344,
   22.11334,
   20.39608,
   19.82423,
   19.67232,
   16.70329,
   16.09348,
   13.74773,
   12.84523,
   12.28821,
   11.04536,
   10.14889,
   9,
   8.544004,
   8.062258,
   7.211103,
   7.615773,
   6,
   6.928203,
   6.244998,
   5.744563,
   5.567764,
   5.744563,
   5.477226,
   6.557439,
   5.477226,
   5.385165,
   6.164414,
   6.928203,
   4.690416,
   5.830952,
   4.582576,
   5,
   5.09902,
   5.656854,
   5.656854,
   5,
   5.567764,
   5,
   4.795832,
   5,
   4.690416,
   5.291503,
   4.472136,
   5.656854,
   4.582576,
   5.196152,
   5.656854,
   5.196152,
   5.291503,
   4.472136,
   4.795832,
   4.795832,
   4.358899,
   5.567764,
   5.09902,
   3.605551,
   5.567764,
   5.09902,
   5,
   4.795832,
   4.358899,
   4.472136,
   5.196152,
   4.898979,
   5.09902,
   4.898979,
   4.690416,
   5.830952,
   5.567764,
   5.196152,
   5,
   4.795832,
   5,
   4.795832,
   4.123106,
   4.795832,
   5.385165,
   5.91608,
   5,
   5.291503,
   5.477226,
   5.196152,
   5.385165,
   5.477226,
   4.898979,
   5,
   5.09902,
   5.196152,
   5.385165,
   5.477226,
   5,
   5.385165,
   4.898979,
   5.567764,
   5.291503,
   5,
   5.385165,
   4.690416,
   5.196152,
   5.656854,
   5,
   4.582576,
   5.830952,
   4.690416,
   4.690416,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.898979,
   3.741657,
   4,
   5.09902,
   5.196152,
   4.795832,
   5.291503,
   4.472136,
   6.164414,
   4.898979,
   5.196152,
   4.242641,
   5.09902,
   5.744563,
   4.898979,
   5.656854,
   5.830952,
   5.09902,
   4.123106,
   5.291503,
   5,
   4.690416,
   4.690416,
   5.830952,
   5.09902,
   6.164414,
   4.472136,
   5.567764,
   5.656854,
   5,
   5.91608,
   5.656854,
   5.567764,
   5.744563,
   5.744563,
   5.196152,
   5.656854,
   4.582576,
   5.09902,
   4.898979,
   5.385165,
   5.09902,
   4,
   5.744563,
   5.291503,
   5.477226,
   5.291503,
   4.242641,
   5,
   5.744563,
   5.567764,
   5.291503,
   5.744563,
   5.744563,
   5.385165,
   5.291503,
   4.795832,
   4.472136,
   5.477226,
   5.09902,
   5.656854,
   5.477226,
   5.385165,
   4.472136,
   5,
   5.744563,
   5.196152,
   4.123106,
   6.324555,
   5.477226,
   5.196152,
   5.09902,
   4.690416,
   4.795832,
   4.690416,
   4.795832,
   5.196152,
   4.795832,
   4.690416,
   4.795832,
   5.656854,
   5.744563,
   5.744563,
   4.898979,
   6,
   4.242641,
   5.744563,
   5.385165,
   5.744563,
   5.744563,
   5.291503,
   5.567764,
   5.477226,
   5.09902,
   5.91608,
   5.385165,
   5.196152,
   4.898979,
   5.477226,
   4.795832,
   5.477226,
   4.898979,
   5.385165,
   5.385165,
   5.291503,
   5.09902,
   5.830952,
   4.898979,
   4.472136,
   4.690416,
   5,
   5.744563,
   5.567764,
   4.898979,
   4.690416,
   5.744563,
   5.09902,
   5.91608,
   5.744563,
   5.744563,
   4.795832,
   5.477226,
   6,
   5.196152,
   5.567764,
   5,
   4.898979,
   6.164414,
   6.244998,
   6.164414,
   5.567764,
   4.898979,
   5.567764,
   5.477226,
   4.795832,
   4.690416,
   5.385165,
   6.082763,
   5.477226,
   5.567764,
   4.690416,
   5.291503,
   5,
   5.830952,
   5.477226,
   6,
   5.477226,
   5.744563,
   6.082763,
   5.385165,
   5,
   6.403124,
   5.567764,
   5.477226,
   5.09902,
   6.480741,
   5.744563,
   6,
   5.744563,
   5.196152,
   5.196152,
   6.324555,
   4.582576,
   4.795832,
   6.164414,
   5.91608,
   5.91608,
   4.898979,
   6,
   5.567764,
   5.09902,
   5.744563,
   5.196152,
   5.291503,
   6.244998,
   5.291503,
   5.477226,
   5.09902,
   6,
   4.795832,
   5.09902,
   5.656854,
   5.385165,
   5,
   5.91608};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(500,h_dm_data_fx3001,h_dm_data_fy3001,h_dm_data_felx3001,h_dm_data_fehx3001,h_dm_data_fely3001,h_dm_data_fehy3001);
   grae->SetName("h_dm_data");
   grae->SetTitle("Histogram of dm_data_plot__dstarM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001 = new TH1F("Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001","Histogram of dm_data_plot__dstarM",500,1997.5,2027.5);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMaximum(627.4268);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_h_dm_data30013001300130013001);
   
   grae->Draw("p");
   
   Double_t model_Norm_dstarM__Range_r1__fx2[145] = {
   2004.43,
   2004.533,
   2004.636,
   2004.842,
   2005.047,
   2005.253,
   2005.459,
   2005.664,
   2005.87,
   2006.076,
   2006.281,
   2006.487,
   2006.693,
   2006.899,
   2007.104,
   2007.31,
   2007.516,
   2007.721,
   2007.927,
   2008.133,
   2008.338,
   2008.544,
   2008.75,
   2008.956,
   2009.161,
   2009.264,
   2009.367,
   2009.47,
   2009.521,
   2009.573,
   2009.624,
   2009.675,
   2009.701,
   2009.727,
   2009.753,
   2009.778,
   2009.804,
   2009.83,
   2009.855,
   2009.881,
   2009.907,
   2009.933,
   2009.958,
   2009.984,
   2010.01,
   2010.035,
   2010.087,
   2010.113,
   2010.138,
   2010.164,
   2010.19,
   2010.215,
   2010.241,
   2010.267,
   2010.293,
   2010.318,
   2010.344,
   2010.37,
   2010.395,
   2010.601,
   2010.627,
   2010.653,
   2010.678,
   2010.704,
   2010.73,
   2010.755,
   2010.781,
   2010.807,
   2010.833,
   2010.858,
   2010.91,
   2010.961,
   2011.013,
   2011.064,
   2011.115,
   2011.218,
   2011.321,
   2011.424,
   2011.63,
   2011.835,
   2012.041,
   2012.247,
   2012.452,
   2012.658,
   2012.864,
   2013.07,
   2013.275,
   2013.481,
   2013.687,
   2013.892,
   2014.098,
   2014.304,
   2014.509,
   2014.715,
   2014.921,
   2015.126,
   2015.332,
   2015.538,
   2015.744,
   2015.949,
   2016.155,
   2016.361,
   2016.566,
   2016.772,
   2016.978,
   2017.183,
   2017.389,
   2017.595,
   2017.801,
   2018.006,
   2018.212,
   2018.418,
   2018.623,
   2018.829,
   2019.035,
   2019.24,
   2019.446,
   2019.652,
   2019.858,
   2020.063,
   2020.269,
   2020.475,
   2020.68,
   2020.886,
   2021.092,
   2021.297,
   2021.503,
   2021.709,
   2021.915,
   2022.12,
   2022.326,
   2022.532,
   2022.737,
   2022.943,
   2023.149,
   2023.354,
   2023.56,
   2023.766,
   2023.972,
   2024.177,
   2024.383,
   2024.589,
   2024.794,
   2025,
   2025};
   Double_t model_Norm_dstarM__Range_r1__fy2[145] = {
   0.002295313,
   2.285883,
   3.412281,
   5.081321,
   6.400893,
   7.529358,
   8.530745,
   9.439039,
   10.27514,
   11.05323,
   11.78374,
   12.47489,
   13.13371,
   13.76669,
   14.38038,
   14.98189,
   15.57951,
   16.18331,
   16.80642,
   17.46792,
   18.20156,
   19.07746,
   20.2462,
   22.01044,
   25.01431,
   27.49766,
   31.38797,
   37.96982,
   42.93238,
   49.51818,
   58.23095,
   69.70144,
   76.71192,
   84.72537,
   93.87301,
   104.2987,
   116.1565,
   129.605,
   144.7984,
   161.8738,
   180.9336,
   202.0246,
   225.1144,
   250.0681,
   276.6266,
   304.3916,
   361.2311,
   388.8271,
   414.7302,
   438.0319,
   457.8516,
   473.3997,
   484.0378,
   489.3295,
   489.0761,
   483.3318,
   472.3977,
   456.7952,
   437.2215,
   234.59,
   212.8355,
   192.8818,
   174.7371,
   158.3476,
   143.6182,
   130.4303,
   118.6553,
   108.1639,
   98.83287,
   90.54736,
   76.70331,
   65.90346,
   57.54252,
   51.1097,
   46.17286,
   39.42039,
   35.22147,
   32.41375,
   28.97079,
   27.1648,
   26.27185,
   25.84932,
   25.64581,
   25.54341,
   25.49485,
   25.48232,
   25.49805,
   25.53719,
   25.59581,
   25.67041,
   25.75792,
   25.85564,
   25.96127,
   26.07284,
   26.18871,
   26.3075,
   26.42808,
   26.54949,
   26.67098,
   26.79192,
   26.91179,
   27.03018,
   27.14677,
   27.2613,
   27.37356,
   27.48339,
   27.59067,
   27.6953,
   27.79723,
   27.89642,
   27.99282,
   28.08644,
   28.17726,
   28.2653,
   28.35058,
   28.43311,
   28.51291,
   28.59003,
   28.66448,
   28.73631,
   28.80556,
   28.87226,
   28.93645,
   28.99816,
   29.05745,
   29.11435,
   29.16891,
   29.22115,
   29.27112,
   29.31887,
   29.36443,
   29.40783,
   29.44912,
   29.48834,
   29.52552,
   29.56069,
   29.59391,
   29.62519,
   29.65457,
   29.6821,
   29.70779,
   29.73169,
   29.75383,
   29.77423,
   29.77423};
   graph = new TGraph(145,model_Norm_dstarM__Range_r1__fx2,model_Norm_dstarM__Range_r1__fy2);
   graph->SetName("model_Norm_dstarM__Range_r1_");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122 = new TH1F("Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122","Projection of ",145,2002.373,2027.057);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMinimum(0.002065782);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMaximum(538.2623);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_model_Norm_dstarM__Range_r1_11122);
   
   graph->Draw("l");
   
   TH1D *frame_2a8dcb0__2__2__2__2__2 = new TH1D("frame_2a8dcb0__2__2__2__2__2","A RooPlot of \"M(D^{0}#pi_{s})\"",100,2000,2025);
   frame_2a8dcb0__2__2__2__2__2->SetBinContent(1,598.9074);
   frame_2a8dcb0__2__2__2__2__2->SetMinimum(1);
   frame_2a8dcb0__2__2__2__2__2->SetMaximum(898.3611);
   frame_2a8dcb0__2__2__2__2__2->SetEntries(1);
   frame_2a8dcb0__2__2__2__2__2->SetDirectory(0);
   frame_2a8dcb0__2__2__2__2__2->SetStats(0);
   frame_2a8dcb0__2__2__2__2__2->SetLineWidth(2);
   frame_2a8dcb0__2__2__2__2__2->SetMarkerStyle(20);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitle("M(D^{0}#pi_{s}) [MeV/c^{2}]");
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetNdivisions(505);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2__2->GetXaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitle("Events / ( 0.05 MeV/c^{2} )");
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleOffset(0.95);
   frame_2a8dcb0__2__2__2__2__2->GetYaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetLabelFont(132);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetLabelSize(0.06);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleSize(0.072);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2a8dcb0__2__2__2__2__2->GetZaxis()->SetTitleFont(132);
   frame_2a8dcb0__2__2__2__2__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6461318,0.6256932,0.9068768,0.9454713,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_dm_data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Range_r1_","Fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm_dstarM__Comp_bkg__Range_r1_","Background","f");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.1883954,0.7447293,0.3388252,0.8245014,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("(b)");
   pt->Draw();
   p1->Modified();
   cv->cd();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figs/supplemental/fig_supp_5.C <==
void fig_supp_5()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:52 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-1802.278,6753.165,9461.962);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass__1 = new TH1D("rs_bmass__1","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass__1->SetBinContent(1,1);
   rs_bmass__1->SetBinContent(15,175);
   rs_bmass__1->SetBinContent(16,602);
   rs_bmass__1->SetBinContent(17,923);
   rs_bmass__1->SetBinContent(18,1036);
   rs_bmass__1->SetBinContent(19,1132);
   rs_bmass__1->SetBinContent(20,1133);
   rs_bmass__1->SetBinContent(21,1216);
   rs_bmass__1->SetBinContent(22,1229);
   rs_bmass__1->SetBinContent(23,1259);
   rs_bmass__1->SetBinContent(24,1378);
   rs_bmass__1->SetBinContent(25,1377);
   rs_bmass__1->SetBinContent(26,1441);
   rs_bmass__1->SetBinContent(27,1492);
   rs_bmass__1->SetBinContent(28,1508);
   rs_bmass__1->SetBinContent(29,1606);
   rs_bmass__1->SetBinContent(30,1662);
   rs_bmass__1->SetBinContent(31,1711);
   rs_bmass__1->SetBinContent(32,1716);
   rs_bmass__1->SetBinContent(33,1808);
   rs_bmass__1->SetBinContent(34,1845);
   rs_bmass__1->SetBinContent(35,1944);
   rs_bmass__1->SetBinContent(36,1921);
   rs_bmass__1->SetBinContent(37,2031);
   rs_bmass__1->SetBinContent(38,2123);
   rs_bmass__1->SetBinContent(39,2114);
   rs_bmass__1->SetBinContent(40,2308);
   rs_bmass__1->SetBinContent(41,2278);
   rs_bmass__1->SetBinContent(42,2387);
   rs_bmass__1->SetBinContent(43,2534);
   rs_bmass__1->SetBinContent(44,2577);
   rs_bmass__1->SetBinContent(45,2625);
   rs_bmass__1->SetBinContent(46,2588);
   rs_bmass__1->SetBinContent(47,2805);
   rs_bmass__1->SetBinContent(48,2760);
   rs_bmass__1->SetBinContent(49,3011);
   rs_bmass__1->SetBinContent(50,2951);
   rs_bmass__1->SetBinContent(51,2952);
   rs_bmass__1->SetBinContent(52,3171);
   rs_bmass__1->SetBinContent(53,3191);
   rs_bmass__1->SetBinContent(54,3175);
   rs_bmass__1->SetBinContent(55,3275);
   rs_bmass__1->SetBinContent(56,3408);
   rs_bmass__1->SetBinContent(57,3431);
   rs_bmass__1->SetBinContent(58,3559);
   rs_bmass__1->SetBinContent(59,3572);
   rs_bmass__1->SetBinContent(60,3704);
   rs_bmass__1->SetBinContent(61,3673);
   rs_bmass__1->SetBinContent(62,3825);
   rs_bmass__1->SetBinContent(63,3834);
   rs_bmass__1->SetBinContent(64,3892);
   rs_bmass__1->SetBinContent(65,3927);
   rs_bmass__1->SetBinContent(66,4039);
   rs_bmass__1->SetBinContent(67,4111);
   rs_bmass__1->SetBinContent(68,4324);
   rs_bmass__1->SetBinContent(69,4134);
   rs_bmass__1->SetBinContent(70,4527);
   rs_bmass__1->SetBinContent(71,4460);
   rs_bmass__1->SetBinContent(72,4594);
   rs_bmass__1->SetBinContent(73,4659);
   rs_bmass__1->SetBinContent(74,4632);
   rs_bmass__1->SetBinContent(75,4940);
   rs_bmass__1->SetBinContent(76,4863);
   rs_bmass__1->SetBinContent(77,4986);
   rs_bmass__1->SetBinContent(78,5110);
   rs_bmass__1->SetBinContent(79,5146);
   rs_bmass__1->SetBinContent(80,5202);
   rs_bmass__1->SetBinContent(81,5309);
   rs_bmass__1->SetBinContent(82,5314);
   rs_bmass__1->SetBinContent(83,5474);
   rs_bmass__1->SetBinContent(84,5566);
   rs_bmass__1->SetBinContent(85,5661);
   rs_bmass__1->SetBinContent(86,5799);
   rs_bmass__1->SetBinContent(87,5789);
   rs_bmass__1->SetBinContent(88,5882);
   rs_bmass__1->SetBinContent(89,6045);
   rs_bmass__1->SetBinContent(90,6160);
   rs_bmass__1->SetBinContent(91,6235);
   rs_bmass__1->SetBinContent(92,6240);
   rs_bmass__1->SetBinContent(93,6421);
   rs_bmass__1->SetBinContent(94,6351);
   rs_bmass__1->SetBinContent(95,6497);
   rs_bmass__1->SetBinContent(96,6548);
   rs_bmass__1->SetBinContent(97,6661);
   rs_bmass__1->SetBinContent(98,6698);
   rs_bmass__1->SetBinContent(99,6719);
   rs_bmass__1->SetBinContent(100,6927);
   rs_bmass__1->SetBinContent(101,6783);
   rs_bmass__1->SetBinContent(102,6850);
   rs_bmass__1->SetBinContent(103,7038);
   rs_bmass__1->SetBinContent(104,7124);
   rs_bmass__1->SetBinContent(105,7203);
   rs_bmass__1->SetBinContent(106,7108);
   rs_bmass__1->SetBinContent(107,7414);
   rs_bmass__1->SetBinContent(108,7226);
   rs_bmass__1->SetBinContent(109,7394);
   rs_bmass__1->SetBinContent(110,7427);
   rs_bmass__1->SetBinContent(111,7583);
   rs_bmass__1->SetBinContent(112,7692);
   rs_bmass__1->SetBinContent(113,7608);
   rs_bmass__1->SetBinContent(114,7691);
   rs_bmass__1->SetBinContent(115,7661);
   rs_bmass__1->SetBinContent(116,7685);
   rs_bmass__1->SetBinContent(117,7765);
   rs_bmass__1->SetBinContent(118,7795);
   rs_bmass__1->SetBinContent(119,7736);
   rs_bmass__1->SetBinContent(120,7890);
   rs_bmass__1->SetBinContent(121,7886);
   rs_bmass__1->SetBinContent(122,8053);
   rs_bmass__1->SetBinContent(123,7938);
   rs_bmass__1->SetBinContent(124,8041);
   rs_bmass__1->SetBinContent(125,8092);
   rs_bmass__1->SetBinContent(126,7932);
   rs_bmass__1->SetBinContent(127,8240);
   rs_bmass__1->SetBinContent(128,8230);
   rs_bmass__1->SetBinContent(129,8109);
   rs_bmass__1->SetBinContent(130,8206);
   rs_bmass__1->SetBinContent(131,8253);
   rs_bmass__1->SetBinContent(132,8242);
   rs_bmass__1->SetBinContent(133,8342);
   rs_bmass__1->SetBinContent(134,8330);
   rs_bmass__1->SetBinContent(135,8350);
   rs_bmass__1->SetBinContent(136,8349);
   rs_bmass__1->SetBinContent(137,8305);
   rs_bmass__1->SetBinContent(138,8356);
   rs_bmass__1->SetBinContent(139,8338);
   rs_bmass__1->SetBinContent(140,8190);
   rs_bmass__1->SetBinContent(141,8390);
   rs_bmass__1->SetBinContent(142,8330);
   rs_bmass__1->SetBinContent(143,8475);
   rs_bmass__1->SetBinContent(144,8350);
   rs_bmass__1->SetBinContent(145,8422);
   rs_bmass__1->SetBinContent(146,8421);
   rs_bmass__1->SetBinContent(147,8454);
   rs_bmass__1->SetBinContent(148,8367);
   rs_bmass__1->SetBinContent(149,8397);
   rs_bmass__1->SetBinContent(150,8391);
   rs_bmass__1->SetBinContent(151,8367);
   rs_bmass__1->SetBinContent(152,8315);
   rs_bmass__1->SetBinContent(153,8275);
   rs_bmass__1->SetBinContent(154,8419);
   rs_bmass__1->SetBinContent(155,8290);
   rs_bmass__1->SetBinContent(156,8234);
   rs_bmass__1->SetBinContent(157,8415);
   rs_bmass__1->SetBinContent(158,8222);
   rs_bmass__1->SetBinContent(159,8316);
   rs_bmass__1->SetBinContent(160,8115);
   rs_bmass__1->SetBinContent(161,8153);
   rs_bmass__1->SetBinContent(162,7999);
   rs_bmass__1->SetBinContent(163,7988);
   rs_bmass__1->SetBinContent(164,7970);
   rs_bmass__1->SetBinContent(165,7880);
   rs_bmass__1->SetBinContent(166,8053);
   rs_bmass__1->SetBinContent(167,7895);
   rs_bmass__1->SetBinContent(168,7943);
   rs_bmass__1->SetBinContent(169,7686);
   rs_bmass__1->SetBinContent(170,7724);
   rs_bmass__1->SetBinContent(171,7759);
   rs_bmass__1->SetBinContent(172,7583);
   rs_bmass__1->SetBinContent(173,7669);
   rs_bmass__1->SetBinContent(174,7530);
   rs_bmass__1->SetBinContent(175,7500);
   rs_bmass__1->SetBinContent(176,7462);
   rs_bmass__1->SetBinContent(177,7394);
   rs_bmass__1->SetBinContent(178,7557);
   rs_bmass__1->SetBinContent(179,7251);
   rs_bmass__1->SetBinContent(180,7135);
   rs_bmass__1->SetBinContent(181,7011);
   rs_bmass__1->SetBinContent(182,7192);
   rs_bmass__1->SetBinContent(183,7280);
   rs_bmass__1->SetBinContent(184,6897);
   rs_bmass__1->SetBinContent(185,7010);
   rs_bmass__1->SetBinContent(186,6788);
   rs_bmass__1->SetBinContent(187,6774);
   rs_bmass__1->SetBinContent(188,6643);
   rs_bmass__1->SetBinContent(189,6558);
   rs_bmass__1->SetBinContent(190,6468);
   rs_bmass__1->SetBinContent(191,6465);
   rs_bmass__1->SetBinContent(192,6377);
   rs_bmass__1->SetBinContent(193,6297);
   rs_bmass__1->SetBinContent(194,6335);
   rs_bmass__1->SetBinContent(195,6296);
   rs_bmass__1->SetBinContent(196,6014);
   rs_bmass__1->SetBinContent(197,6045);
   rs_bmass__1->SetBinContent(198,6054);
   rs_bmass__1->SetBinContent(199,5891);
   rs_bmass__1->SetBinContent(200,5783);
   rs_bmass__1->SetBinContent(201,5613);
   rs_bmass__1->SetBinContent(202,5472);
   rs_bmass__1->SetBinContent(203,5514);
   rs_bmass__1->SetBinContent(204,5364);
   rs_bmass__1->SetBinContent(205,5364);
   rs_bmass__1->SetBinContent(206,5236);
   rs_bmass__1->SetBinContent(207,5190);
   rs_bmass__1->SetBinContent(208,5062);
   rs_bmass__1->SetBinContent(209,5008);
   rs_bmass__1->SetBinContent(210,4922);
   rs_bmass__1->SetBinContent(211,4895);
   rs_bmass__1->SetBinContent(212,4693);
   rs_bmass__1->SetBinContent(213,4736);
   rs_bmass__1->SetBinContent(214,4461);
   rs_bmass__1->SetBinContent(215,4399);
   rs_bmass__1->SetBinContent(216,4365);
   rs_bmass__1->SetBinContent(217,4263);
   rs_bmass__1->SetBinContent(218,4155);
   rs_bmass__1->SetBinContent(219,4136);
   rs_bmass__1->SetBinContent(220,3965);
   rs_bmass__1->SetBinContent(221,3924);
   rs_bmass__1->SetBinContent(222,3844);
   rs_bmass__1->SetBinContent(223,3771);
   rs_bmass__1->SetBinContent(224,3629);
   rs_bmass__1->SetBinContent(225,3496);
   rs_bmass__1->SetBinContent(226,3417);
   rs_bmass__1->SetBinContent(227,3316);
   rs_bmass__1->SetBinContent(228,3227);
   rs_bmass__1->SetBinContent(229,3160);
   rs_bmass__1->SetBinContent(230,3134);
   rs_bmass__1->SetBinContent(231,2908);
   rs_bmass__1->SetBinContent(232,2905);
   rs_bmass__1->SetBinContent(233,2812);
   rs_bmass__1->SetBinContent(234,2586);
   rs_bmass__1->SetBinContent(235,2622);
   rs_bmass__1->SetBinContent(236,2540);
   rs_bmass__1->SetBinContent(237,2414);
   rs_bmass__1->SetBinContent(238,2340);
   rs_bmass__1->SetBinContent(239,2307);
   rs_bmass__1->SetBinContent(240,2193);
   rs_bmass__1->SetBinContent(241,2077);
   rs_bmass__1->SetBinContent(242,2050);
   rs_bmass__1->SetBinContent(243,1877);
   rs_bmass__1->SetBinContent(244,1872);
   rs_bmass__1->SetBinContent(245,1720);
   rs_bmass__1->SetBinContent(246,1696);
   rs_bmass__1->SetBinContent(247,1538);
   rs_bmass__1->SetBinContent(248,1603);
   rs_bmass__1->SetBinContent(249,1451);
   rs_bmass__1->SetBinContent(250,1397);
   rs_bmass__1->SetBinContent(251,1322);
   rs_bmass__1->SetBinContent(252,1180);
   rs_bmass__1->SetBinContent(253,1180);
   rs_bmass__1->SetBinContent(254,1119);
   rs_bmass__1->SetBinContent(255,1001);
   rs_bmass__1->SetBinContent(256,949);
   rs_bmass__1->SetBinContent(257,938);
   rs_bmass__1->SetBinContent(258,870);
   rs_bmass__1->SetBinContent(259,824);
   rs_bmass__1->SetBinContent(260,667);
   rs_bmass__1->SetBinContent(261,654);
   rs_bmass__1->SetBinContent(262,599);
   rs_bmass__1->SetBinContent(263,561);
   rs_bmass__1->SetBinContent(264,537);
   rs_bmass__1->SetBinContent(265,496);
   rs_bmass__1->SetBinContent(266,415);
   rs_bmass__1->SetBinContent(267,357);
   rs_bmass__1->SetBinContent(268,318);
   rs_bmass__1->SetBinContent(269,277);
   rs_bmass__1->SetBinContent(270,263);
   rs_bmass__1->SetBinContent(271,225);
   rs_bmass__1->SetBinContent(272,206);
   rs_bmass__1->SetBinContent(273,186);
   rs_bmass__1->SetBinContent(274,156);
   rs_bmass__1->SetBinContent(275,148);
   rs_bmass__1->SetBinContent(276,139);
   rs_bmass__1->SetBinContent(277,155);
   rs_bmass__1->SetBinContent(278,144);
   rs_bmass__1->SetBinContent(279,143);
   rs_bmass__1->SetBinContent(280,105);
   rs_bmass__1->SetBinContent(281,106);
   rs_bmass__1->SetBinContent(282,74);
   rs_bmass__1->SetBinContent(283,66);
   rs_bmass__1->SetBinContent(284,74);
   rs_bmass__1->SetBinContent(285,71);
   rs_bmass__1->SetBinContent(286,55);
   rs_bmass__1->SetBinContent(287,59);
   rs_bmass__1->SetBinContent(288,58);
   rs_bmass__1->SetBinContent(289,64);
   rs_bmass__1->SetBinContent(290,53);
   rs_bmass__1->SetBinContent(291,42);
   rs_bmass__1->SetBinContent(292,50);
   rs_bmass__1->SetBinContent(293,32);
   rs_bmass__1->SetBinContent(294,54);
   rs_bmass__1->SetBinContent(295,44);
   rs_bmass__1->SetBinContent(296,48);
   rs_bmass__1->SetBinContent(297,40);
   rs_bmass__1->SetBinContent(298,47);
   rs_bmass__1->SetBinContent(299,49);
   rs_bmass__1->SetBinContent(300,37);
   rs_bmass__1->SetBinContent(301,42);
   rs_bmass__1->SetBinContent(302,41);
   rs_bmass__1->SetBinContent(303,40);
   rs_bmass__1->SetBinContent(304,44);
   rs_bmass__1->SetBinContent(305,34);
   rs_bmass__1->SetBinContent(306,28);
   rs_bmass__1->SetBinContent(307,36);
   rs_bmass__1->SetBinContent(308,43);
   rs_bmass__1->SetBinContent(309,46);
   rs_bmass__1->SetBinContent(310,28);
   rs_bmass__1->SetBinContent(311,29);
   rs_bmass__1->SetBinContent(312,33);
   rs_bmass__1->SetBinContent(313,36);
   rs_bmass__1->SetBinContent(314,31);
   rs_bmass__1->SetBinContent(315,27);
   rs_bmass__1->SetBinContent(316,35);
   rs_bmass__1->SetBinContent(317,28);
   rs_bmass__1->SetBinContent(318,30);
   rs_bmass__1->SetBinContent(319,33);
   rs_bmass__1->SetBinContent(320,24);
   rs_bmass__1->SetBinContent(321,18);
   rs_bmass__1->SetBinContent(322,18);
   rs_bmass__1->SetBinContent(323,20);
   rs_bmass__1->SetBinContent(324,27);
   rs_bmass__1->SetBinContent(325,28);
   rs_bmass__1->SetBinContent(326,35);
   rs_bmass__1->SetBinContent(327,21);
   rs_bmass__1->SetBinContent(328,29);
   rs_bmass__1->SetBinContent(329,27);
   rs_bmass__1->SetBinContent(330,26);
   rs_bmass__1->SetBinContent(331,23);
   rs_bmass__1->SetBinContent(332,17);
   rs_bmass__1->SetBinContent(333,35);
   rs_bmass__1->SetBinContent(334,26);
   rs_bmass__1->SetBinContent(335,31);
   rs_bmass__1->SetBinContent(336,32);
   rs_bmass__1->SetBinContent(337,26);
   rs_bmass__1->SetBinContent(338,25);
   rs_bmass__1->SetBinContent(339,28);
   rs_bmass__1->SetBinContent(340,20);
   rs_bmass__1->SetBinContent(341,30);
   rs_bmass__1->SetBinContent(342,18);
   rs_bmass__1->SetBinContent(343,26);
   rs_bmass__1->SetBinContent(344,22);
   rs_bmass__1->SetBinContent(345,21);
   rs_bmass__1->SetBinContent(346,27);
   rs_bmass__1->SetBinContent(347,25);
   rs_bmass__1->SetBinContent(348,34);
   rs_bmass__1->SetBinContent(349,26);
   rs_bmass__1->SetBinContent(350,18);
   rs_bmass__1->SetBinContent(351,4);
   rs_bmass__1->SetEntries(1266895);
   rs_bmass__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass__1->SetLineColor(ci);
   rs_bmass__1->SetLineWidth(2);
   rs_bmass__1->SetMarkerStyle(20);
   rs_bmass__1->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass__1->GetXaxis()->SetNdivisions(505);
   rs_bmass__1->GetXaxis()->SetLabelFont(132);
   rs_bmass__1->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass__1->GetXaxis()->SetLabelSize(0.06);
   rs_bmass__1->GetXaxis()->SetTitleSize(0.072);
   rs_bmass__1->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass__1->GetXaxis()->SetTitleFont(132);
   rs_bmass__1->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass__1->GetYaxis()->SetLabelFont(132);
   rs_bmass__1->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass__1->GetYaxis()->SetLabelSize(0.06);
   rs_bmass__1->GetYaxis()->SetTitleSize(0.072);
   rs_bmass__1->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass__1->GetYaxis()->SetTitleFont(132);
   rs_bmass__1->GetZaxis()->SetLabelFont(132);
   rs_bmass__1->GetZaxis()->SetLabelSize(0.06);
   rs_bmass__1->GetZaxis()->SetTitleSize(0.072);
   rs_bmass__1->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass__1->GetZaxis()->SetTitleFont(132);
   rs_bmass__1->Draw("");
   
   TH1D *rs_ss_bmass__2 = new TH1D("rs_ss_bmass__2","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass__2->SetBinContent(11,1);
   rs_ss_bmass__2->SetBinContent(15,7);
   rs_ss_bmass__2->SetBinContent(16,28);
   rs_ss_bmass__2->SetBinContent(17,49);
   rs_ss_bmass__2->SetBinContent(18,53);
   rs_ss_bmass__2->SetBinContent(19,55);
   rs_ss_bmass__2->SetBinContent(20,46);
   rs_ss_bmass__2->SetBinContent(21,51);
   rs_ss_bmass__2->SetBinContent(22,65);
   rs_ss_bmass__2->SetBinContent(23,52);
   rs_ss_bmass__2->SetBinContent(24,53);
   rs_ss_bmass__2->SetBinContent(25,58);
   rs_ss_bmass__2->SetBinContent(26,62);
   rs_ss_bmass__2->SetBinContent(27,55);
   rs_ss_bmass__2->SetBinContent(28,65);
   rs_ss_bmass__2->SetBinContent(29,46);
   rs_ss_bmass__2->SetBinContent(30,63);
   rs_ss_bmass__2->SetBinContent(31,58);
   rs_ss_bmass__2->SetBinContent(32,51);
   rs_ss_bmass__2->SetBinContent(33,47);
   rs_ss_bmass__2->SetBinContent(34,47);
   rs_ss_bmass__2->SetBinContent(35,58);
   rs_ss_bmass__2->SetBinContent(36,61);
   rs_ss_bmass__2->SetBinContent(37,69);
   rs_ss_bmass__2->SetBinContent(38,54);
   rs_ss_bmass__2->SetBinContent(39,60);
   rs_ss_bmass__2->SetBinContent(40,52);
   rs_ss_bmass__2->SetBinContent(41,71);
   rs_ss_bmass__2->SetBinContent(42,57);
   rs_ss_bmass__2->SetBinContent(43,51);
   rs_ss_bmass__2->SetBinContent(44,63);
   rs_ss_bmass__2->SetBinContent(45,56);
   rs_ss_bmass__2->SetBinContent(46,61);
   rs_ss_bmass__2->SetBinContent(47,72);
   rs_ss_bmass__2->SetBinContent(48,63);
   rs_ss_bmass__2->SetBinContent(49,47);
   rs_ss_bmass__2->SetBinContent(50,66);
   rs_ss_bmass__2->SetBinContent(51,55);
   rs_ss_bmass__2->SetBinContent(52,64);
   rs_ss_bmass__2->SetBinContent(53,55);
   rs_ss_bmass__2->SetBinContent(54,48);
   rs_ss_bmass__2->SetBinContent(55,58);
   rs_ss_bmass__2->SetBinContent(56,57);
   rs_ss_bmass__2->SetBinContent(57,55);
   rs_ss_bmass__2->SetBinContent(58,67);
   rs_ss_bmass__2->SetBinContent(59,57);
   rs_ss_bmass__2->SetBinContent(60,75);
   rs_ss_bmass__2->SetBinContent(61,59);
   rs_ss_bmass__2->SetBinContent(62,64);
   rs_ss_bmass__2->SetBinContent(63,60);
   rs_ss_bmass__2->SetBinContent(64,57);
   rs_ss_bmass__2->SetBinContent(65,64);
   rs_ss_bmass__2->SetBinContent(66,66);
   rs_ss_bmass__2->SetBinContent(67,52);
   rs_ss_bmass__2->SetBinContent(68,54);
   rs_ss_bmass__2->SetBinContent(69,56);
   rs_ss_bmass__2->SetBinContent(70,59);
   rs_ss_bmass__2->SetBinContent(71,65);
   rs_ss_bmass__2->SetBinContent(72,68);
   rs_ss_bmass__2->SetBinContent(73,61);
   rs_ss_bmass__2->SetBinContent(74,68);
   rs_ss_bmass__2->SetBinContent(75,70);
   rs_ss_bmass__2->SetBinContent(76,51);
   rs_ss_bmass__2->SetBinContent(77,73);
   rs_ss_bmass__2->SetBinContent(78,72);
   rs_ss_bmass__2->SetBinContent(79,69);
   rs_ss_bmass__2->SetBinContent(80,63);
   rs_ss_bmass__2->SetBinContent(81,71);
   rs_ss_bmass__2->SetBinContent(82,63);
   rs_ss_bmass__2->SetBinContent(83,50);
   rs_ss_bmass__2->SetBinContent(84,67);
   rs_ss_bmass__2->SetBinContent(85,71);
   rs_ss_bmass__2->SetBinContent(86,55);
   rs_ss_bmass__2->SetBinContent(87,57);
   rs_ss_bmass__2->SetBinContent(88,65);
   rs_ss_bmass__2->SetBinContent(89,51);
   rs_ss_bmass__2->SetBinContent(90,74);
   rs_ss_bmass__2->SetBinContent(91,48);
   rs_ss_bmass__2->SetBinContent(92,63);
   rs_ss_bmass__2->SetBinContent(93,77);
   rs_ss_bmass__2->SetBinContent(94,59);
   rs_ss_bmass__2->SetBinContent(95,61);
   rs_ss_bmass__2->SetBinContent(96,67);
   rs_ss_bmass__2->SetBinContent(97,64);
   rs_ss_bmass__2->SetBinContent(98,72);
   rs_ss_bmass__2->SetBinContent(99,66);
   rs_ss_bmass__2->SetBinContent(100,57);
   rs_ss_bmass__2->SetBinContent(101,64);
   rs_ss_bmass__2->SetBinContent(102,66);
   rs_ss_bmass__2->SetBinContent(103,72);
   rs_ss_bmass__2->SetBinContent(104,58);
   rs_ss_bmass__2->SetBinContent(105,59);
   rs_ss_bmass__2->SetBinContent(106,68);
   rs_ss_bmass__2->SetBinContent(107,64);
   rs_ss_bmass__2->SetBinContent(108,62);
   rs_ss_bmass__2->SetBinContent(109,76);
   rs_ss_bmass__2->SetBinContent(110,69);
   rs_ss_bmass__2->SetBinContent(111,60);
   rs_ss_bmass__2->SetBinContent(112,54);
   rs_ss_bmass__2->SetBinContent(113,58);
   rs_ss_bmass__2->SetBinContent(114,50);
   rs_ss_bmass__2->SetBinContent(115,60);
   rs_ss_bmass__2->SetBinContent(116,81);
   rs_ss_bmass__2->SetBinContent(117,60);
   rs_ss_bmass__2->SetBinContent(118,65);
   rs_ss_bmass__2->SetBinContent(119,66);
   rs_ss_bmass__2->SetBinContent(120,56);
   rs_ss_bmass__2->SetBinContent(121,68);
   rs_ss_bmass__2->SetBinContent(122,56);
   rs_ss_bmass__2->SetBinContent(123,64);
   rs_ss_bmass__2->SetBinContent(124,56);
   rs_ss_bmass__2->SetBinContent(125,73);
   rs_ss_bmass__2->SetBinContent(126,67);
   rs_ss_bmass__2->SetBinContent(127,61);
   rs_ss_bmass__2->SetBinContent(128,71);
   rs_ss_bmass__2->SetBinContent(129,69);
   rs_ss_bmass__2->SetBinContent(130,59);
   rs_ss_bmass__2->SetBinContent(131,55);
   rs_ss_bmass__2->SetBinContent(132,65);
   rs_ss_bmass__2->SetBinContent(133,79);
   rs_ss_bmass__2->SetBinContent(134,71);
   rs_ss_bmass__2->SetBinContent(135,64);
   rs_ss_bmass__2->SetBinContent(136,69);
   rs_ss_bmass__2->SetBinContent(137,62);
   rs_ss_bmass__2->SetBinContent(138,54);
   rs_ss_bmass__2->SetBinContent(139,58);
   rs_ss_bmass__2->SetBinContent(140,62);
   rs_ss_bmass__2->SetBinContent(141,65);
   rs_ss_bmass__2->SetBinContent(142,66);
   rs_ss_bmass__2->SetBinContent(143,55);
   rs_ss_bmass__2->SetBinContent(144,50);
   rs_ss_bmass__2->SetBinContent(145,63);
   rs_ss_bmass__2->SetBinContent(146,56);
   rs_ss_bmass__2->SetBinContent(147,59);
   rs_ss_bmass__2->SetBinContent(148,58);
   rs_ss_bmass__2->SetBinContent(149,53);
   rs_ss_bmass__2->SetBinContent(150,56);
   rs_ss_bmass__2->SetBinContent(151,51);
   rs_ss_bmass__2->SetBinContent(152,63);
   rs_ss_bmass__2->SetBinContent(153,57);
   rs_ss_bmass__2->SetBinContent(154,66);
   rs_ss_bmass__2->SetBinContent(155,65);
   rs_ss_bmass__2->SetBinContent(156,61);
   rs_ss_bmass__2->SetBinContent(157,54);
   rs_ss_bmass__2->SetBinContent(158,49);
   rs_ss_bmass__2->SetBinContent(159,49);
   rs_ss_bmass__2->SetBinContent(160,57);
   rs_ss_bmass__2->SetBinContent(161,45);
   rs_ss_bmass__2->SetBinContent(162,52);
   rs_ss_bmass__2->SetBinContent(163,49);
   rs_ss_bmass__2->SetBinContent(164,60);
   rs_ss_bmass__2->SetBinContent(165,56);
   rs_ss_bmass__2->SetBinContent(166,60);
   rs_ss_bmass__2->SetBinContent(167,62);
   rs_ss_bmass__2->SetBinContent(168,51);
   rs_ss_bmass__2->SetBinContent(169,62);
   rs_ss_bmass__2->SetBinContent(170,64);
   rs_ss_bmass__2->SetBinContent(171,52);
   rs_ss_bmass__2->SetBinContent(172,42);
   rs_ss_bmass__2->SetBinContent(173,49);
   rs_ss_bmass__2->SetBinContent(174,65);
   rs_ss_bmass__2->SetBinContent(175,54);
   rs_ss_bmass__2->SetBinContent(176,65);
   rs_ss_bmass__2->SetBinContent(177,45);
   rs_ss_bmass__2->SetBinContent(178,52);
   rs_ss_bmass__2->SetBinContent(179,58);
   rs_ss_bmass__2->SetBinContent(180,51);
   rs_ss_bmass__2->SetBinContent(181,47);
   rs_ss_bmass__2->SetBinContent(182,46);
   rs_ss_bmass__2->SetBinContent(183,49);
   rs_ss_bmass__2->SetBinContent(184,54);
   rs_ss_bmass__2->SetBinContent(185,53);
   rs_ss_bmass__2->SetBinContent(186,56);
   rs_ss_bmass__2->SetBinContent(187,53);
   rs_ss_bmass__2->SetBinContent(188,55);
   rs_ss_bmass__2->SetBinContent(189,40);
   rs_ss_bmass__2->SetBinContent(190,60);
   rs_ss_bmass__2->SetBinContent(191,47);
   rs_ss_bmass__2->SetBinContent(192,50);
   rs_ss_bmass__2->SetBinContent(193,50);
   rs_ss_bmass__2->SetBinContent(194,51);
   rs_ss_bmass__2->SetBinContent(195,43);
   rs_ss_bmass__2->SetBinContent(196,50);
   rs_ss_bmass__2->SetBinContent(197,44);
   rs_ss_bmass__2->SetBinContent(198,51);
   rs_ss_bmass__2->SetBinContent(199,45);
   rs_ss_bmass__2->SetBinContent(200,33);
   rs_ss_bmass__2->SetBinContent(201,36);
   rs_ss_bmass__2->SetBinContent(202,49);
   rs_ss_bmass__2->SetBinContent(203,47);
   rs_ss_bmass__2->SetBinContent(204,36);
   rs_ss_bmass__2->SetBinContent(205,56);
   rs_ss_bmass__2->SetBinContent(206,47);
   rs_ss_bmass__2->SetBinContent(207,54);
   rs_ss_bmass__2->SetBinContent(208,42);
   rs_ss_bmass__2->SetBinContent(209,50);
   rs_ss_bmass__2->SetBinContent(210,59);
   rs_ss_bmass__2->SetBinContent(211,43);
   rs_ss_bmass__2->SetBinContent(212,36);
   rs_ss_bmass__2->SetBinContent(213,47);
   rs_ss_bmass__2->SetBinContent(214,42);
   rs_ss_bmass__2->SetBinContent(215,46);
   rs_ss_bmass__2->SetBinContent(216,44);
   rs_ss_bmass__2->SetBinContent(217,31);
   rs_ss_bmass__2->SetBinContent(218,39);
   rs_ss_bmass__2->SetBinContent(219,28);
   rs_ss_bmass__2->SetBinContent(220,33);
   rs_ss_bmass__2->SetBinContent(221,38);
   rs_ss_bmass__2->SetBinContent(222,38);
   rs_ss_bmass__2->SetBinContent(223,37);
   rs_ss_bmass__2->SetBinContent(224,33);
   rs_ss_bmass__2->SetBinContent(225,53);
   rs_ss_bmass__2->SetBinContent(226,44);
   rs_ss_bmass__2->SetBinContent(227,38);
   rs_ss_bmass__2->SetBinContent(228,37);
   rs_ss_bmass__2->SetBinContent(229,35);
   rs_ss_bmass__2->SetBinContent(230,42);
   rs_ss_bmass__2->SetBinContent(231,41);
   rs_ss_bmass__2->SetBinContent(232,42);
   rs_ss_bmass__2->SetBinContent(233,40);
   rs_ss_bmass__2->SetBinContent(234,41);
   rs_ss_bmass__2->SetBinContent(235,40);
   rs_ss_bmass__2->SetBinContent(236,36);
   rs_ss_bmass__2->SetBinContent(237,39);
   rs_ss_bmass__2->SetBinContent(238,29);
   rs_ss_bmass__2->SetBinContent(239,30);
   rs_ss_bmass__2->SetBinContent(240,33);
   rs_ss_bmass__2->SetBinContent(241,41);
   rs_ss_bmass__2->SetBinContent(242,35);
   rs_ss_bmass__2->SetBinContent(243,32);
   rs_ss_bmass__2->SetBinContent(244,36);
   rs_ss_bmass__2->SetBinContent(245,38);
   rs_ss_bmass__2->SetBinContent(246,44);
   rs_ss_bmass__2->SetBinContent(247,30);
   rs_ss_bmass__2->SetBinContent(248,34);
   rs_ss_bmass__2->SetBinContent(249,34);
   rs_ss_bmass__2->SetBinContent(250,31);
   rs_ss_bmass__2->SetBinContent(251,42);
   rs_ss_bmass__2->SetBinContent(252,33);
   rs_ss_bmass__2->SetBinContent(253,42);
   rs_ss_bmass__2->SetBinContent(254,38);
   rs_ss_bmass__2->SetBinContent(255,32);
   rs_ss_bmass__2->SetBinContent(256,33);
   rs_ss_bmass__2->SetBinContent(257,32);
   rs_ss_bmass__2->SetBinContent(258,33);
   rs_ss_bmass__2->SetBinContent(259,36);
   rs_ss_bmass__2->SetBinContent(260,36);
   rs_ss_bmass__2->SetBinContent(261,33);
   rs_ss_bmass__2->SetBinContent(262,32);
   rs_ss_bmass__2->SetBinContent(263,31);
   rs_ss_bmass__2->SetBinContent(264,25);
   rs_ss_bmass__2->SetBinContent(265,30);
   rs_ss_bmass__2->SetBinContent(266,30);
   rs_ss_bmass__2->SetBinContent(267,29);
   rs_ss_bmass__2->SetBinContent(268,25);
   rs_ss_bmass__2->SetBinContent(269,41);
   rs_ss_bmass__2->SetBinContent(270,29);
   rs_ss_bmass__2->SetBinContent(271,25);
   rs_ss_bmass__2->SetBinContent(272,29);
   rs_ss_bmass__2->SetBinContent(273,39);
   rs_ss_bmass__2->SetBinContent(274,29);
   rs_ss_bmass__2->SetBinContent(275,37);
   rs_ss_bmass__2->SetBinContent(276,32);
   rs_ss_bmass__2->SetBinContent(277,29);
   rs_ss_bmass__2->SetBinContent(278,42);
   rs_ss_bmass__2->SetBinContent(279,28);
   rs_ss_bmass__2->SetBinContent(280,31);
   rs_ss_bmass__2->SetBinContent(281,34);
   rs_ss_bmass__2->SetBinContent(282,28);
   rs_ss_bmass__2->SetBinContent(283,30);
   rs_ss_bmass__2->SetBinContent(284,25);
   rs_ss_bmass__2->SetBinContent(285,23);
   rs_ss_bmass__2->SetBinContent(286,30);
   rs_ss_bmass__2->SetBinContent(287,24);
   rs_ss_bmass__2->SetBinContent(288,25);
   rs_ss_bmass__2->SetBinContent(289,27);
   rs_ss_bmass__2->SetBinContent(290,18);
   rs_ss_bmass__2->SetBinContent(291,28);
   rs_ss_bmass__2->SetBinContent(292,25);
   rs_ss_bmass__2->SetBinContent(293,30);
   rs_ss_bmass__2->SetBinContent(294,21);
   rs_ss_bmass__2->SetBinContent(295,26);
   rs_ss_bmass__2->SetBinContent(296,28);
   rs_ss_bmass__2->SetBinContent(297,28);
   rs_ss_bmass__2->SetBinContent(298,27);
   rs_ss_bmass__2->SetBinContent(299,29);
   rs_ss_bmass__2->SetBinContent(300,28);
   rs_ss_bmass__2->SetBinContent(301,26);
   rs_ss_bmass__2->SetBinContent(302,24);
   rs_ss_bmass__2->SetBinContent(303,20);
   rs_ss_bmass__2->SetBinContent(304,27);
   rs_ss_bmass__2->SetBinContent(305,25);
   rs_ss_bmass__2->SetBinContent(306,17);
   rs_ss_bmass__2->SetBinContent(307,27);
   rs_ss_bmass__2->SetBinContent(308,27);
   rs_ss_bmass__2->SetBinContent(309,22);
   rs_ss_bmass__2->SetBinContent(310,25);
   rs_ss_bmass__2->SetBinContent(311,22);
   rs_ss_bmass__2->SetBinContent(312,19);
   rs_ss_bmass__2->SetBinContent(313,15);
   rs_ss_bmass__2->SetBinContent(314,19);
   rs_ss_bmass__2->SetBinContent(315,14);
   rs_ss_bmass__2->SetBinContent(316,27);
   rs_ss_bmass__2->SetBinContent(317,21);
   rs_ss_bmass__2->SetBinContent(318,15);
   rs_ss_bmass__2->SetBinContent(319,15);
   rs_ss_bmass__2->SetBinContent(320,22);
   rs_ss_bmass__2->SetBinContent(321,21);
   rs_ss_bmass__2->SetBinContent(322,21);
   rs_ss_bmass__2->SetBinContent(323,11);
   rs_ss_bmass__2->SetBinContent(324,20);
   rs_ss_bmass__2->SetBinContent(325,19);
   rs_ss_bmass__2->SetBinContent(326,17);
   rs_ss_bmass__2->SetBinContent(327,20);
   rs_ss_bmass__2->SetBinContent(328,21);
   rs_ss_bmass__2->SetBinContent(329,14);
   rs_ss_bmass__2->SetBinContent(330,17);
   rs_ss_bmass__2->SetBinContent(331,21);
   rs_ss_bmass__2->SetBinContent(332,29);
   rs_ss_bmass__2->SetBinContent(333,22);
   rs_ss_bmass__2->SetBinContent(334,16);
   rs_ss_bmass__2->SetBinContent(335,24);
   rs_ss_bmass__2->SetBinContent(336,19);
   rs_ss_bmass__2->SetBinContent(337,21);
   rs_ss_bmass__2->SetBinContent(338,21);
   rs_ss_bmass__2->SetBinContent(339,19);
   rs_ss_bmass__2->SetBinContent(340,24);
   rs_ss_bmass__2->SetBinContent(341,16);
   rs_ss_bmass__2->SetBinContent(342,20);
   rs_ss_bmass__2->SetBinContent(343,18);
   rs_ss_bmass__2->SetBinContent(344,18);
   rs_ss_bmass__2->SetBinContent(345,21);
   rs_ss_bmass__2->SetBinContent(346,18);
   rs_ss_bmass__2->SetBinContent(347,14);
   rs_ss_bmass__2->SetBinContent(348,20);
   rs_ss_bmass__2->SetBinContent(349,14);
   rs_ss_bmass__2->SetBinContent(350,18);
   rs_ss_bmass__2->SetEntries(15354);
   rs_ss_bmass__2->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass__2->SetLineColor(ci);
   rs_ss_bmass__2->SetLineWidth(2);
   rs_ss_bmass__2->SetMarkerStyle(20);
   rs_ss_bmass__2->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass__2->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass__2->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass__2->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass__2->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass__2->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass__2->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass__2->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass__2->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass__2->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass__2->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass__2->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass__2->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass__2->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass__2->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass__2->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass__2->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass__2->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass__2->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass__2->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass__2->Draw("same");
   TLine *line = new TLine(3100,0,3100,8750);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,8750);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy1[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,5549,6041);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(10999.95);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f ");

   TPaveText *pt = new TPaveText(0.76,0.84,0.91,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_6a.C <==
void fig_supp_6a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:52 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-337.9139,6753.165,1774.048);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass_td0_bin1__3 = new TH1D("rs_bmass_td0_bin1__3","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass_td0_bin1__3->SetBinContent(15,35);
   rs_bmass_td0_bin1__3->SetBinContent(16,152);
   rs_bmass_td0_bin1__3->SetBinContent(17,232);
   rs_bmass_td0_bin1__3->SetBinContent(18,241);
   rs_bmass_td0_bin1__3->SetBinContent(19,276);
   rs_bmass_td0_bin1__3->SetBinContent(20,280);
   rs_bmass_td0_bin1__3->SetBinContent(21,296);
   rs_bmass_td0_bin1__3->SetBinContent(22,294);
   rs_bmass_td0_bin1__3->SetBinContent(23,300);
   rs_bmass_td0_bin1__3->SetBinContent(24,318);
   rs_bmass_td0_bin1__3->SetBinContent(25,318);
   rs_bmass_td0_bin1__3->SetBinContent(26,324);
   rs_bmass_td0_bin1__3->SetBinContent(27,349);
   rs_bmass_td0_bin1__3->SetBinContent(28,315);
   rs_bmass_td0_bin1__3->SetBinContent(29,337);
   rs_bmass_td0_bin1__3->SetBinContent(30,347);
   rs_bmass_td0_bin1__3->SetBinContent(31,376);
   rs_bmass_td0_bin1__3->SetBinContent(32,401);
   rs_bmass_td0_bin1__3->SetBinContent(33,421);
   rs_bmass_td0_bin1__3->SetBinContent(34,415);
   rs_bmass_td0_bin1__3->SetBinContent(35,449);
   rs_bmass_td0_bin1__3->SetBinContent(36,430);
   rs_bmass_td0_bin1__3->SetBinContent(37,417);
   rs_bmass_td0_bin1__3->SetBinContent(38,484);
   rs_bmass_td0_bin1__3->SetBinContent(39,466);
   rs_bmass_td0_bin1__3->SetBinContent(40,518);
   rs_bmass_td0_bin1__3->SetBinContent(41,485);
   rs_bmass_td0_bin1__3->SetBinContent(42,502);
   rs_bmass_td0_bin1__3->SetBinContent(43,528);
   rs_bmass_td0_bin1__3->SetBinContent(44,539);
   rs_bmass_td0_bin1__3->SetBinContent(45,544);
   rs_bmass_td0_bin1__3->SetBinContent(46,522);
   rs_bmass_td0_bin1__3->SetBinContent(47,617);
   rs_bmass_td0_bin1__3->SetBinContent(48,596);
   rs_bmass_td0_bin1__3->SetBinContent(49,639);
   rs_bmass_td0_bin1__3->SetBinContent(50,617);
   rs_bmass_td0_bin1__3->SetBinContent(51,601);
   rs_bmass_td0_bin1__3->SetBinContent(52,686);
   rs_bmass_td0_bin1__3->SetBinContent(53,654);
   rs_bmass_td0_bin1__3->SetBinContent(54,652);
   rs_bmass_td0_bin1__3->SetBinContent(55,653);
   rs_bmass_td0_bin1__3->SetBinContent(56,679);
   rs_bmass_td0_bin1__3->SetBinContent(57,716);
   rs_bmass_td0_bin1__3->SetBinContent(58,690);
   rs_bmass_td0_bin1__3->SetBinContent(59,679);
   rs_bmass_td0_bin1__3->SetBinContent(60,736);
   rs_bmass_td0_bin1__3->SetBinContent(61,781);
   rs_bmass_td0_bin1__3->SetBinContent(62,795);
   rs_bmass_td0_bin1__3->SetBinContent(63,751);
   rs_bmass_td0_bin1__3->SetBinContent(64,798);
   rs_bmass_td0_bin1__3->SetBinContent(65,772);
   rs_bmass_td0_bin1__3->SetBinContent(66,811);
   rs_bmass_td0_bin1__3->SetBinContent(67,768);
   rs_bmass_td0_bin1__3->SetBinContent(68,850);
   rs_bmass_td0_bin1__3->SetBinContent(69,827);
   rs_bmass_td0_bin1__3->SetBinContent(70,885);
   rs_bmass_td0_bin1__3->SetBinContent(71,848);
   rs_bmass_td0_bin1__3->SetBinContent(72,889);
   rs_bmass_td0_bin1__3->SetBinContent(73,904);
   rs_bmass_td0_bin1__3->SetBinContent(74,890);
   rs_bmass_td0_bin1__3->SetBinContent(75,939);
   rs_bmass_td0_bin1__3->SetBinContent(76,902);
   rs_bmass_td0_bin1__3->SetBinContent(77,932);
   rs_bmass_td0_bin1__3->SetBinContent(78,974);
   rs_bmass_td0_bin1__3->SetBinContent(79,1007);
   rs_bmass_td0_bin1__3->SetBinContent(80,957);
   rs_bmass_td0_bin1__3->SetBinContent(81,982);
   rs_bmass_td0_bin1__3->SetBinContent(82,1002);
   rs_bmass_td0_bin1__3->SetBinContent(83,1017);
   rs_bmass_td0_bin1__3->SetBinContent(84,1065);
   rs_bmass_td0_bin1__3->SetBinContent(85,1060);
   rs_bmass_td0_bin1__3->SetBinContent(86,1120);
   rs_bmass_td0_bin1__3->SetBinContent(87,1097);
   rs_bmass_td0_bin1__3->SetBinContent(88,1104);
   rs_bmass_td0_bin1__3->SetBinContent(89,1167);
   rs_bmass_td0_bin1__3->SetBinContent(90,1138);
   rs_bmass_td0_bin1__3->SetBinContent(91,1165);
   rs_bmass_td0_bin1__3->SetBinContent(92,1126);
   rs_bmass_td0_bin1__3->SetBinContent(93,1176);
   rs_bmass_td0_bin1__3->SetBinContent(94,1175);
   rs_bmass_td0_bin1__3->SetBinContent(95,1176);
   rs_bmass_td0_bin1__3->SetBinContent(96,1224);
   rs_bmass_td0_bin1__3->SetBinContent(97,1240);
   rs_bmass_td0_bin1__3->SetBinContent(98,1284);
   rs_bmass_td0_bin1__3->SetBinContent(99,1202);
   rs_bmass_td0_bin1__3->SetBinContent(100,1245);
   rs_bmass_td0_bin1__3->SetBinContent(101,1253);
   rs_bmass_td0_bin1__3->SetBinContent(102,1304);
   rs_bmass_td0_bin1__3->SetBinContent(103,1300);
   rs_bmass_td0_bin1__3->SetBinContent(104,1308);
   rs_bmass_td0_bin1__3->SetBinContent(105,1299);
   rs_bmass_td0_bin1__3->SetBinContent(106,1320);
   rs_bmass_td0_bin1__3->SetBinContent(107,1372);
   rs_bmass_td0_bin1__3->SetBinContent(108,1333);
   rs_bmass_td0_bin1__3->SetBinContent(109,1335);
   rs_bmass_td0_bin1__3->SetBinContent(110,1398);
   rs_bmass_td0_bin1__3->SetBinContent(111,1436);
   rs_bmass_td0_bin1__3->SetBinContent(112,1381);
   rs_bmass_td0_bin1__3->SetBinContent(113,1336);
   rs_bmass_td0_bin1__3->SetBinContent(114,1388);
   rs_bmass_td0_bin1__3->SetBinContent(115,1333);
   rs_bmass_td0_bin1__3->SetBinContent(116,1407);
   rs_bmass_td0_bin1__3->SetBinContent(117,1348);
   rs_bmass_td0_bin1__3->SetBinContent(118,1427);
   rs_bmass_td0_bin1__3->SetBinContent(119,1402);
   rs_bmass_td0_bin1__3->SetBinContent(120,1480);
   rs_bmass_td0_bin1__3->SetBinContent(121,1407);
   rs_bmass_td0_bin1__3->SetBinContent(122,1478);
   rs_bmass_td0_bin1__3->SetBinContent(123,1425);
   rs_bmass_td0_bin1__3->SetBinContent(124,1390);
   rs_bmass_td0_bin1__3->SetBinContent(125,1481);
   rs_bmass_td0_bin1__3->SetBinContent(126,1398);
   rs_bmass_td0_bin1__3->SetBinContent(127,1451);
   rs_bmass_td0_bin1__3->SetBinContent(128,1500);
   rs_bmass_td0_bin1__3->SetBinContent(129,1474);
   rs_bmass_td0_bin1__3->SetBinContent(130,1515);
   rs_bmass_td0_bin1__3->SetBinContent(131,1510);
   rs_bmass_td0_bin1__3->SetBinContent(132,1473);
   rs_bmass_td0_bin1__3->SetBinContent(133,1488);
   rs_bmass_td0_bin1__3->SetBinContent(134,1491);
   rs_bmass_td0_bin1__3->SetBinContent(135,1545);
   rs_bmass_td0_bin1__3->SetBinContent(136,1477);
   rs_bmass_td0_bin1__3->SetBinContent(137,1480);
   rs_bmass_td0_bin1__3->SetBinContent(138,1525);
   rs_bmass_td0_bin1__3->SetBinContent(139,1423);
   rs_bmass_td0_bin1__3->SetBinContent(140,1438);
   rs_bmass_td0_bin1__3->SetBinContent(141,1446);
   rs_bmass_td0_bin1__3->SetBinContent(142,1470);
   rs_bmass_td0_bin1__3->SetBinContent(143,1536);
   rs_bmass_td0_bin1__3->SetBinContent(144,1409);
   rs_bmass_td0_bin1__3->SetBinContent(145,1589);
   rs_bmass_td0_bin1__3->SetBinContent(146,1569);
   rs_bmass_td0_bin1__3->SetBinContent(147,1499);
   rs_bmass_td0_bin1__3->SetBinContent(148,1525);
   rs_bmass_td0_bin1__3->SetBinContent(149,1334);
   rs_bmass_td0_bin1__3->SetBinContent(150,1451);
   rs_bmass_td0_bin1__3->SetBinContent(151,1460);
   rs_bmass_td0_bin1__3->SetBinContent(152,1529);
   rs_bmass_td0_bin1__3->SetBinContent(153,1496);
   rs_bmass_td0_bin1__3->SetBinContent(154,1426);
   rs_bmass_td0_bin1__3->SetBinContent(155,1491);
   rs_bmass_td0_bin1__3->SetBinContent(156,1476);
   rs_bmass_td0_bin1__3->SetBinContent(157,1511);
   rs_bmass_td0_bin1__3->SetBinContent(158,1424);
   rs_bmass_td0_bin1__3->SetBinContent(159,1433);
   rs_bmass_td0_bin1__3->SetBinContent(160,1447);
   rs_bmass_td0_bin1__3->SetBinContent(161,1450);
   rs_bmass_td0_bin1__3->SetBinContent(162,1383);
   rs_bmass_td0_bin1__3->SetBinContent(163,1367);
   rs_bmass_td0_bin1__3->SetBinContent(164,1394);
   rs_bmass_td0_bin1__3->SetBinContent(165,1406);
   rs_bmass_td0_bin1__3->SetBinContent(166,1397);
   rs_bmass_td0_bin1__3->SetBinContent(167,1404);
   rs_bmass_td0_bin1__3->SetBinContent(168,1401);
   rs_bmass_td0_bin1__3->SetBinContent(169,1415);
   rs_bmass_td0_bin1__3->SetBinContent(170,1352);
   rs_bmass_td0_bin1__3->SetBinContent(171,1398);
   rs_bmass_td0_bin1__3->SetBinContent(172,1367);
   rs_bmass_td0_bin1__3->SetBinContent(173,1384);
   rs_bmass_td0_bin1__3->SetBinContent(174,1260);
   rs_bmass_td0_bin1__3->SetBinContent(175,1305);
   rs_bmass_td0_bin1__3->SetBinContent(176,1311);
   rs_bmass_td0_bin1__3->SetBinContent(177,1315);
   rs_bmass_td0_bin1__3->SetBinContent(178,1343);
   rs_bmass_td0_bin1__3->SetBinContent(179,1273);
   rs_bmass_td0_bin1__3->SetBinContent(180,1206);
   rs_bmass_td0_bin1__3->SetBinContent(181,1211);
   rs_bmass_td0_bin1__3->SetBinContent(182,1222);
   rs_bmass_td0_bin1__3->SetBinContent(183,1264);
   rs_bmass_td0_bin1__3->SetBinContent(184,1162);
   rs_bmass_td0_bin1__3->SetBinContent(185,1129);
   rs_bmass_td0_bin1__3->SetBinContent(186,1203);
   rs_bmass_td0_bin1__3->SetBinContent(187,1153);
   rs_bmass_td0_bin1__3->SetBinContent(188,1166);
   rs_bmass_td0_bin1__3->SetBinContent(189,1112);
   rs_bmass_td0_bin1__3->SetBinContent(190,1153);
   rs_bmass_td0_bin1__3->SetBinContent(191,1116);
   rs_bmass_td0_bin1__3->SetBinContent(192,1089);
   rs_bmass_td0_bin1__3->SetBinContent(193,1072);
   rs_bmass_td0_bin1__3->SetBinContent(194,1118);
   rs_bmass_td0_bin1__3->SetBinContent(195,1054);
   rs_bmass_td0_bin1__3->SetBinContent(196,1045);
   rs_bmass_td0_bin1__3->SetBinContent(197,1096);
   rs_bmass_td0_bin1__3->SetBinContent(198,1042);
   rs_bmass_td0_bin1__3->SetBinContent(199,1062);
   rs_bmass_td0_bin1__3->SetBinContent(200,1062);
   rs_bmass_td0_bin1__3->SetBinContent(201,953);
   rs_bmass_td0_bin1__3->SetBinContent(202,916);
   rs_bmass_td0_bin1__3->SetBinContent(203,970);
   rs_bmass_td0_bin1__3->SetBinContent(204,997);
   rs_bmass_td0_bin1__3->SetBinContent(205,890);
   rs_bmass_td0_bin1__3->SetBinContent(206,903);
   rs_bmass_td0_bin1__3->SetBinContent(207,869);
   rs_bmass_td0_bin1__3->SetBinContent(208,883);
   rs_bmass_td0_bin1__3->SetBinContent(209,865);
   rs_bmass_td0_bin1__3->SetBinContent(210,867);
   rs_bmass_td0_bin1__3->SetBinContent(211,832);
   rs_bmass_td0_bin1__3->SetBinContent(212,799);
   rs_bmass_td0_bin1__3->SetBinContent(213,824);
   rs_bmass_td0_bin1__3->SetBinContent(214,772);
   rs_bmass_td0_bin1__3->SetBinContent(215,730);
   rs_bmass_td0_bin1__3->SetBinContent(216,748);
   rs_bmass_td0_bin1__3->SetBinContent(217,710);
   rs_bmass_td0_bin1__3->SetBinContent(218,701);
   rs_bmass_td0_bin1__3->SetBinContent(219,701);
   rs_bmass_td0_bin1__3->SetBinContent(220,701);
   rs_bmass_td0_bin1__3->SetBinContent(221,621);
   rs_bmass_td0_bin1__3->SetBinContent(222,654);
   rs_bmass_td0_bin1__3->SetBinContent(223,645);
   rs_bmass_td0_bin1__3->SetBinContent(224,611);
   rs_bmass_td0_bin1__3->SetBinContent(225,576);
   rs_bmass_td0_bin1__3->SetBinContent(226,562);
   rs_bmass_td0_bin1__3->SetBinContent(227,554);
   rs_bmass_td0_bin1__3->SetBinContent(228,581);
   rs_bmass_td0_bin1__3->SetBinContent(229,532);
   rs_bmass_td0_bin1__3->SetBinContent(230,522);
   rs_bmass_td0_bin1__3->SetBinContent(231,490);
   rs_bmass_td0_bin1__3->SetBinContent(232,514);
   rs_bmass_td0_bin1__3->SetBinContent(233,504);
   rs_bmass_td0_bin1__3->SetBinContent(234,433);
   rs_bmass_td0_bin1__3->SetBinContent(235,429);
   rs_bmass_td0_bin1__3->SetBinContent(236,447);
   rs_bmass_td0_bin1__3->SetBinContent(237,401);
   rs_bmass_td0_bin1__3->SetBinContent(238,430);
   rs_bmass_td0_bin1__3->SetBinContent(239,439);
   rs_bmass_td0_bin1__3->SetBinContent(240,384);
   rs_bmass_td0_bin1__3->SetBinContent(241,366);
   rs_bmass_td0_bin1__3->SetBinContent(242,376);
   rs_bmass_td0_bin1__3->SetBinContent(243,304);
   rs_bmass_td0_bin1__3->SetBinContent(244,323);
   rs_bmass_td0_bin1__3->SetBinContent(245,296);
   rs_bmass_td0_bin1__3->SetBinContent(246,293);
   rs_bmass_td0_bin1__3->SetBinContent(247,271);
   rs_bmass_td0_bin1__3->SetBinContent(248,274);
   rs_bmass_td0_bin1__3->SetBinContent(249,254);
   rs_bmass_td0_bin1__3->SetBinContent(250,247);
   rs_bmass_td0_bin1__3->SetBinContent(251,235);
   rs_bmass_td0_bin1__3->SetBinContent(252,199);
   rs_bmass_td0_bin1__3->SetBinContent(253,211);
   rs_bmass_td0_bin1__3->SetBinContent(254,199);
   rs_bmass_td0_bin1__3->SetBinContent(255,169);
   rs_bmass_td0_bin1__3->SetBinContent(256,149);
   rs_bmass_td0_bin1__3->SetBinContent(257,154);
   rs_bmass_td0_bin1__3->SetBinContent(258,132);
   rs_bmass_td0_bin1__3->SetBinContent(259,145);
   rs_bmass_td0_bin1__3->SetBinContent(260,94);
   rs_bmass_td0_bin1__3->SetBinContent(261,98);
   rs_bmass_td0_bin1__3->SetBinContent(262,103);
   rs_bmass_td0_bin1__3->SetBinContent(263,91);
   rs_bmass_td0_bin1__3->SetBinContent(264,94);
   rs_bmass_td0_bin1__3->SetBinContent(265,89);
   rs_bmass_td0_bin1__3->SetBinContent(266,62);
   rs_bmass_td0_bin1__3->SetBinContent(267,46);
   rs_bmass_td0_bin1__3->SetBinContent(268,54);
   rs_bmass_td0_bin1__3->SetBinContent(269,44);
   rs_bmass_td0_bin1__3->SetBinContent(270,43);
   rs_bmass_td0_bin1__3->SetBinContent(271,36);
   rs_bmass_td0_bin1__3->SetBinContent(272,28);
   rs_bmass_td0_bin1__3->SetBinContent(273,29);
   rs_bmass_td0_bin1__3->SetBinContent(274,19);
   rs_bmass_td0_bin1__3->SetBinContent(275,19);
   rs_bmass_td0_bin1__3->SetBinContent(276,19);
   rs_bmass_td0_bin1__3->SetBinContent(277,30);
   rs_bmass_td0_bin1__3->SetBinContent(278,27);
   rs_bmass_td0_bin1__3->SetBinContent(279,17);
   rs_bmass_td0_bin1__3->SetBinContent(280,12);
   rs_bmass_td0_bin1__3->SetBinContent(281,12);
   rs_bmass_td0_bin1__3->SetBinContent(282,1);
   rs_bmass_td0_bin1__3->SetBinContent(283,12);
   rs_bmass_td0_bin1__3->SetBinContent(284,7);
   rs_bmass_td0_bin1__3->SetBinContent(285,11);
   rs_bmass_td0_bin1__3->SetBinContent(286,4);
   rs_bmass_td0_bin1__3->SetBinContent(287,1);
   rs_bmass_td0_bin1__3->SetBinContent(288,5);
   rs_bmass_td0_bin1__3->SetBinContent(289,6);
   rs_bmass_td0_bin1__3->SetBinContent(290,6);
   rs_bmass_td0_bin1__3->SetBinContent(291,3);
   rs_bmass_td0_bin1__3->SetBinContent(292,4);
   rs_bmass_td0_bin1__3->SetBinContent(293,1);
   rs_bmass_td0_bin1__3->SetBinContent(294,4);
   rs_bmass_td0_bin1__3->SetBinContent(295,7);
   rs_bmass_td0_bin1__3->SetBinContent(296,6);
   rs_bmass_td0_bin1__3->SetBinContent(297,9);
   rs_bmass_td0_bin1__3->SetBinContent(298,8);
   rs_bmass_td0_bin1__3->SetBinContent(299,8);
   rs_bmass_td0_bin1__3->SetBinContent(300,10);
   rs_bmass_td0_bin1__3->SetBinContent(301,10);
   rs_bmass_td0_bin1__3->SetBinContent(302,6);
   rs_bmass_td0_bin1__3->SetBinContent(303,3);
   rs_bmass_td0_bin1__3->SetBinContent(304,8);
   rs_bmass_td0_bin1__3->SetBinContent(305,6);
   rs_bmass_td0_bin1__3->SetBinContent(306,3);
   rs_bmass_td0_bin1__3->SetBinContent(307,4);
   rs_bmass_td0_bin1__3->SetBinContent(308,2);
   rs_bmass_td0_bin1__3->SetBinContent(309,6);
   rs_bmass_td0_bin1__3->SetBinContent(310,3);
   rs_bmass_td0_bin1__3->SetBinContent(311,3);
   rs_bmass_td0_bin1__3->SetBinContent(312,2);
   rs_bmass_td0_bin1__3->SetBinContent(313,3);
   rs_bmass_td0_bin1__3->SetBinContent(314,2);
   rs_bmass_td0_bin1__3->SetBinContent(315,2);
   rs_bmass_td0_bin1__3->SetBinContent(317,1);
   rs_bmass_td0_bin1__3->SetBinContent(318,2);
   rs_bmass_td0_bin1__3->SetBinContent(319,3);
   rs_bmass_td0_bin1__3->SetBinContent(320,1);
   rs_bmass_td0_bin1__3->SetBinContent(321,1);
   rs_bmass_td0_bin1__3->SetBinContent(323,2);
   rs_bmass_td0_bin1__3->SetBinContent(324,1);
   rs_bmass_td0_bin1__3->SetBinContent(325,4);
   rs_bmass_td0_bin1__3->SetBinContent(326,2);
   rs_bmass_td0_bin1__3->SetBinContent(327,1);
   rs_bmass_td0_bin1__3->SetBinContent(328,3);
   rs_bmass_td0_bin1__3->SetBinContent(330,1);
   rs_bmass_td0_bin1__3->SetBinContent(331,2);
   rs_bmass_td0_bin1__3->SetBinContent(332,1);
   rs_bmass_td0_bin1__3->SetBinContent(333,1);
   rs_bmass_td0_bin1__3->SetBinContent(334,4);
   rs_bmass_td0_bin1__3->SetBinContent(335,2);
   rs_bmass_td0_bin1__3->SetBinContent(336,1);
   rs_bmass_td0_bin1__3->SetBinContent(337,2);
   rs_bmass_td0_bin1__3->SetBinContent(340,1);
   rs_bmass_td0_bin1__3->SetBinContent(341,1);
   rs_bmass_td0_bin1__3->SetBinContent(342,3);
   rs_bmass_td0_bin1__3->SetBinContent(343,2);
   rs_bmass_td0_bin1__3->SetBinContent(344,1);
   rs_bmass_td0_bin1__3->SetBinContent(345,1);
   rs_bmass_td0_bin1__3->SetBinContent(347,1);
   rs_bmass_td0_bin1__3->SetBinContent(348,2);
   rs_bmass_td0_bin1__3->SetBinContent(349,1);
   rs_bmass_td0_bin1__3->SetEntries(229730);
   rs_bmass_td0_bin1__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass_td0_bin1__3->SetLineColor(ci);
   rs_bmass_td0_bin1__3->SetLineWidth(2);
   rs_bmass_td0_bin1__3->SetMarkerStyle(20);
   rs_bmass_td0_bin1__3->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass_td0_bin1__3->GetXaxis()->SetNdivisions(505);
   rs_bmass_td0_bin1__3->GetXaxis()->SetLabelFont(132);
   rs_bmass_td0_bin1__3->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin1__3->GetXaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin1__3->GetXaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin1__3->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin1__3->GetXaxis()->SetTitleFont(132);
   rs_bmass_td0_bin1__3->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass_td0_bin1__3->GetYaxis()->SetLabelFont(132);
   rs_bmass_td0_bin1__3->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin1__3->GetYaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin1__3->GetYaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin1__3->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin1__3->GetYaxis()->SetTitleFont(132);
   rs_bmass_td0_bin1__3->GetZaxis()->SetLabelFont(132);
   rs_bmass_td0_bin1__3->GetZaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin1__3->GetZaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin1__3->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass_td0_bin1__3->GetZaxis()->SetTitleFont(132);
   rs_bmass_td0_bin1__3->Draw("");
   
   TH1D *rs_ss_bmass_td0_bin1__4 = new TH1D("rs_ss_bmass_td0_bin1__4","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass_td0_bin1__4->SetBinContent(15,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(16,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(17,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(18,24);
   rs_ss_bmass_td0_bin1__4->SetBinContent(19,31);
   rs_ss_bmass_td0_bin1__4->SetBinContent(20,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(21,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(22,31);
   rs_ss_bmass_td0_bin1__4->SetBinContent(23,25);
   rs_ss_bmass_td0_bin1__4->SetBinContent(24,25);
   rs_ss_bmass_td0_bin1__4->SetBinContent(25,20);
   rs_ss_bmass_td0_bin1__4->SetBinContent(26,31);
   rs_ss_bmass_td0_bin1__4->SetBinContent(27,26);
   rs_ss_bmass_td0_bin1__4->SetBinContent(28,39);
   rs_ss_bmass_td0_bin1__4->SetBinContent(29,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(30,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(31,27);
   rs_ss_bmass_td0_bin1__4->SetBinContent(32,26);
   rs_ss_bmass_td0_bin1__4->SetBinContent(33,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(34,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(35,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(36,27);
   rs_ss_bmass_td0_bin1__4->SetBinContent(37,29);
   rs_ss_bmass_td0_bin1__4->SetBinContent(38,23);
   rs_ss_bmass_td0_bin1__4->SetBinContent(39,26);
   rs_ss_bmass_td0_bin1__4->SetBinContent(40,25);
   rs_ss_bmass_td0_bin1__4->SetBinContent(41,23);
   rs_ss_bmass_td0_bin1__4->SetBinContent(42,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(43,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(44,27);
   rs_ss_bmass_td0_bin1__4->SetBinContent(45,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(46,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(47,28);
   rs_ss_bmass_td0_bin1__4->SetBinContent(48,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(49,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(50,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(51,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(52,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(53,23);
   rs_ss_bmass_td0_bin1__4->SetBinContent(54,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(55,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(56,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(57,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(58,25);
   rs_ss_bmass_td0_bin1__4->SetBinContent(59,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(60,25);
   rs_ss_bmass_td0_bin1__4->SetBinContent(61,20);
   rs_ss_bmass_td0_bin1__4->SetBinContent(62,24);
   rs_ss_bmass_td0_bin1__4->SetBinContent(63,20);
   rs_ss_bmass_td0_bin1__4->SetBinContent(64,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(65,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(66,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(67,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(68,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(69,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(70,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(71,22);
   rs_ss_bmass_td0_bin1__4->SetBinContent(72,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(73,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(74,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(75,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(76,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(77,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(78,20);
   rs_ss_bmass_td0_bin1__4->SetBinContent(79,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(80,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(81,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(82,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(83,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(84,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(85,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(86,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(87,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(88,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(89,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(90,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(91,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(92,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(93,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(94,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(95,20);
   rs_ss_bmass_td0_bin1__4->SetBinContent(96,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(97,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(98,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(99,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(100,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(101,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(102,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(103,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(104,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(105,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(106,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(107,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(108,19);
   rs_ss_bmass_td0_bin1__4->SetBinContent(109,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(110,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(111,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(112,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(113,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(114,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(115,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(116,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(117,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(118,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(119,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(120,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(121,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(122,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(123,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(124,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(125,21);
   rs_ss_bmass_td0_bin1__4->SetBinContent(126,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(127,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(128,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(129,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(130,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(131,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(132,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(133,17);
   rs_ss_bmass_td0_bin1__4->SetBinContent(134,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(135,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(136,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(137,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(138,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(139,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(140,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(141,16);
   rs_ss_bmass_td0_bin1__4->SetBinContent(142,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(143,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(144,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(145,14);
   rs_ss_bmass_td0_bin1__4->SetBinContent(146,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(147,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(148,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(149,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(150,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(151,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(152,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(153,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(154,15);
   rs_ss_bmass_td0_bin1__4->SetBinContent(155,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(156,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(157,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(158,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(159,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(160,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(161,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(162,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(163,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(164,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(165,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(166,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(167,18);
   rs_ss_bmass_td0_bin1__4->SetBinContent(168,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(169,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(170,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(171,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(172,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(173,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(174,13);
   rs_ss_bmass_td0_bin1__4->SetBinContent(175,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(176,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(177,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(178,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(179,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(180,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(181,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(182,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(183,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(184,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(185,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(186,12);
   rs_ss_bmass_td0_bin1__4->SetBinContent(187,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(188,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(189,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(190,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(191,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(192,10);
   rs_ss_bmass_td0_bin1__4->SetBinContent(193,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(194,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(195,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(196,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(197,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(198,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(199,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(200,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(201,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(202,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(203,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(204,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(205,9);
   rs_ss_bmass_td0_bin1__4->SetBinContent(206,11);
   rs_ss_bmass_td0_bin1__4->SetBinContent(207,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(208,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(209,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(210,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(211,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(212,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(213,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(214,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(215,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(216,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(217,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(219,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(220,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(221,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(222,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(223,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(224,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(225,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(226,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(227,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(228,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(229,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(230,8);
   rs_ss_bmass_td0_bin1__4->SetBinContent(231,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(232,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(233,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(234,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(235,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(236,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(237,7);
   rs_ss_bmass_td0_bin1__4->SetBinContent(238,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(239,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(240,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(241,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(242,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(243,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(244,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(245,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(246,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(247,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(248,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(249,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(250,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(251,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(252,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(253,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(254,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(255,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(256,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(257,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(258,6);
   rs_ss_bmass_td0_bin1__4->SetBinContent(259,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(260,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(262,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(263,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(264,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(265,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(266,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(268,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(269,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(270,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(271,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(272,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(273,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(274,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(275,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(276,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(277,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(278,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(279,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(280,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(281,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(282,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(283,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(284,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(285,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(286,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(287,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(288,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(290,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(291,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(292,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(293,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(294,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(295,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(296,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(297,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(298,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(299,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(300,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(301,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(302,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(303,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(304,4);
   rs_ss_bmass_td0_bin1__4->SetBinContent(305,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(306,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(307,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(308,5);
   rs_ss_bmass_td0_bin1__4->SetBinContent(309,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(310,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(311,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(312,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(313,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(314,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(315,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(316,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(317,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(318,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(320,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(321,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(322,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(323,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(324,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(326,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(327,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(331,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(332,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(333,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(334,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(335,3);
   rs_ss_bmass_td0_bin1__4->SetBinContent(336,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(338,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(339,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(340,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(342,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(343,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(347,2);
   rs_ss_bmass_td0_bin1__4->SetBinContent(348,1);
   rs_ss_bmass_td0_bin1__4->SetBinContent(350,1);
   rs_ss_bmass_td0_bin1__4->SetEntries(3218);
   rs_ss_bmass_td0_bin1__4->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass_td0_bin1__4->SetLineColor(ci);
   rs_ss_bmass_td0_bin1__4->SetLineWidth(2);
   rs_ss_bmass_td0_bin1__4->SetMarkerStyle(20);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin1__4->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin1__4->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin1__4->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin1__4->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin1__4->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin1__4->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass_td0_bin1__4->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin1__4->Draw("same");
   
   Double_t Graph0_fx2[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy2[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph02 = new TH1F("Graph_Graph02","Graph",100,5549,6041);
   Graph_Graph02->SetMinimum(0.45);
   Graph_Graph02->SetMaximum(10999.95);
   Graph_Graph02->SetDirectory(0);
   Graph_Graph02->SetStats(0);
   Graph_Graph02->SetLineWidth(2);
   Graph_Graph02->SetMarkerStyle(20);
   Graph_Graph02->GetXaxis()->SetNdivisions(505);
   Graph_Graph02->GetXaxis()->SetLabelFont(132);
   Graph_Graph02->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetXaxis()->SetTitleFont(132);
   Graph_Graph02->GetYaxis()->SetLabelFont(132);
   Graph_Graph02->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetYaxis()->SetTitleFont(132);
   Graph_Graph02->GetZaxis()->SetLabelFont(132);
   Graph_Graph02->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph02->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph02);
   
   graph->Draw("f ");
   TLine *line = new TLine(3100,0,3100,1650);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,1650);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();

   TPaveText *pt = new TPaveText(0.76,0.85,0.91,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pt = new TPaveText(0.75,0.77,0.92,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->AddText("-0.5#leq t/#tau<0.2");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_6b.C <==
void fig_supp_6b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:53 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-354.5012,6753.165,1861.132);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass_td0_bin2__5 = new TH1D("rs_bmass_td0_bin2__5","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass_td0_bin2__5->SetBinContent(15,27);
   rs_bmass_td0_bin2__5->SetBinContent(16,113);
   rs_bmass_td0_bin2__5->SetBinContent(17,186);
   rs_bmass_td0_bin2__5->SetBinContent(18,209);
   rs_bmass_td0_bin2__5->SetBinContent(19,229);
   rs_bmass_td0_bin2__5->SetBinContent(20,185);
   rs_bmass_td0_bin2__5->SetBinContent(21,244);
   rs_bmass_td0_bin2__5->SetBinContent(22,250);
   rs_bmass_td0_bin2__5->SetBinContent(23,243);
   rs_bmass_td0_bin2__5->SetBinContent(24,268);
   rs_bmass_td0_bin2__5->SetBinContent(25,268);
   rs_bmass_td0_bin2__5->SetBinContent(26,274);
   rs_bmass_td0_bin2__5->SetBinContent(27,258);
   rs_bmass_td0_bin2__5->SetBinContent(28,282);
   rs_bmass_td0_bin2__5->SetBinContent(29,322);
   rs_bmass_td0_bin2__5->SetBinContent(30,344);
   rs_bmass_td0_bin2__5->SetBinContent(31,329);
   rs_bmass_td0_bin2__5->SetBinContent(32,342);
   rs_bmass_td0_bin2__5->SetBinContent(33,361);
   rs_bmass_td0_bin2__5->SetBinContent(34,333);
   rs_bmass_td0_bin2__5->SetBinContent(35,389);
   rs_bmass_td0_bin2__5->SetBinContent(36,353);
   rs_bmass_td0_bin2__5->SetBinContent(37,382);
   rs_bmass_td0_bin2__5->SetBinContent(38,377);
   rs_bmass_td0_bin2__5->SetBinContent(39,405);
   rs_bmass_td0_bin2__5->SetBinContent(40,443);
   rs_bmass_td0_bin2__5->SetBinContent(41,424);
   rs_bmass_td0_bin2__5->SetBinContent(42,461);
   rs_bmass_td0_bin2__5->SetBinContent(43,473);
   rs_bmass_td0_bin2__5->SetBinContent(44,477);
   rs_bmass_td0_bin2__5->SetBinContent(45,509);
   rs_bmass_td0_bin2__5->SetBinContent(46,492);
   rs_bmass_td0_bin2__5->SetBinContent(47,536);
   rs_bmass_td0_bin2__5->SetBinContent(48,541);
   rs_bmass_td0_bin2__5->SetBinContent(49,607);
   rs_bmass_td0_bin2__5->SetBinContent(50,531);
   rs_bmass_td0_bin2__5->SetBinContent(51,582);
   rs_bmass_td0_bin2__5->SetBinContent(52,613);
   rs_bmass_td0_bin2__5->SetBinContent(53,624);
   rs_bmass_td0_bin2__5->SetBinContent(54,625);
   rs_bmass_td0_bin2__5->SetBinContent(55,639);
   rs_bmass_td0_bin2__5->SetBinContent(56,687);
   rs_bmass_td0_bin2__5->SetBinContent(57,662);
   rs_bmass_td0_bin2__5->SetBinContent(58,706);
   rs_bmass_td0_bin2__5->SetBinContent(59,693);
   rs_bmass_td0_bin2__5->SetBinContent(60,769);
   rs_bmass_td0_bin2__5->SetBinContent(61,705);
   rs_bmass_td0_bin2__5->SetBinContent(62,715);
   rs_bmass_td0_bin2__5->SetBinContent(63,771);
   rs_bmass_td0_bin2__5->SetBinContent(64,759);
   rs_bmass_td0_bin2__5->SetBinContent(65,756);
   rs_bmass_td0_bin2__5->SetBinContent(66,780);
   rs_bmass_td0_bin2__5->SetBinContent(67,805);
   rs_bmass_td0_bin2__5->SetBinContent(68,805);
   rs_bmass_td0_bin2__5->SetBinContent(69,781);
   rs_bmass_td0_bin2__5->SetBinContent(70,853);
   rs_bmass_td0_bin2__5->SetBinContent(71,914);
   rs_bmass_td0_bin2__5->SetBinContent(72,890);
   rs_bmass_td0_bin2__5->SetBinContent(73,943);
   rs_bmass_td0_bin2__5->SetBinContent(74,898);
   rs_bmass_td0_bin2__5->SetBinContent(75,947);
   rs_bmass_td0_bin2__5->SetBinContent(76,943);
   rs_bmass_td0_bin2__5->SetBinContent(77,971);
   rs_bmass_td0_bin2__5->SetBinContent(78,986);
   rs_bmass_td0_bin2__5->SetBinContent(79,980);
   rs_bmass_td0_bin2__5->SetBinContent(80,1041);
   rs_bmass_td0_bin2__5->SetBinContent(81,1053);
   rs_bmass_td0_bin2__5->SetBinContent(82,975);
   rs_bmass_td0_bin2__5->SetBinContent(83,1064);
   rs_bmass_td0_bin2__5->SetBinContent(84,1059);
   rs_bmass_td0_bin2__5->SetBinContent(85,1040);
   rs_bmass_td0_bin2__5->SetBinContent(86,1135);
   rs_bmass_td0_bin2__5->SetBinContent(87,1097);
   rs_bmass_td0_bin2__5->SetBinContent(88,1092);
   rs_bmass_td0_bin2__5->SetBinContent(89,1116);
   rs_bmass_td0_bin2__5->SetBinContent(90,1188);
   rs_bmass_td0_bin2__5->SetBinContent(91,1238);
   rs_bmass_td0_bin2__5->SetBinContent(92,1168);
   rs_bmass_td0_bin2__5->SetBinContent(93,1242);
   rs_bmass_td0_bin2__5->SetBinContent(94,1192);
   rs_bmass_td0_bin2__5->SetBinContent(95,1226);
   rs_bmass_td0_bin2__5->SetBinContent(96,1242);
   rs_bmass_td0_bin2__5->SetBinContent(97,1305);
   rs_bmass_td0_bin2__5->SetBinContent(98,1295);
   rs_bmass_td0_bin2__5->SetBinContent(99,1294);
   rs_bmass_td0_bin2__5->SetBinContent(100,1276);
   rs_bmass_td0_bin2__5->SetBinContent(101,1265);
   rs_bmass_td0_bin2__5->SetBinContent(102,1288);
   rs_bmass_td0_bin2__5->SetBinContent(103,1343);
   rs_bmass_td0_bin2__5->SetBinContent(104,1335);
   rs_bmass_td0_bin2__5->SetBinContent(105,1416);
   rs_bmass_td0_bin2__5->SetBinContent(106,1344);
   rs_bmass_td0_bin2__5->SetBinContent(107,1442);
   rs_bmass_td0_bin2__5->SetBinContent(108,1347);
   rs_bmass_td0_bin2__5->SetBinContent(109,1431);
   rs_bmass_td0_bin2__5->SetBinContent(110,1433);
   rs_bmass_td0_bin2__5->SetBinContent(111,1484);
   rs_bmass_td0_bin2__5->SetBinContent(112,1384);
   rs_bmass_td0_bin2__5->SetBinContent(113,1435);
   rs_bmass_td0_bin2__5->SetBinContent(114,1467);
   rs_bmass_td0_bin2__5->SetBinContent(115,1518);
   rs_bmass_td0_bin2__5->SetBinContent(116,1546);
   rs_bmass_td0_bin2__5->SetBinContent(117,1476);
   rs_bmass_td0_bin2__5->SetBinContent(118,1450);
   rs_bmass_td0_bin2__5->SetBinContent(119,1514);
   rs_bmass_td0_bin2__5->SetBinContent(120,1508);
   rs_bmass_td0_bin2__5->SetBinContent(121,1547);
   rs_bmass_td0_bin2__5->SetBinContent(122,1505);
   rs_bmass_td0_bin2__5->SetBinContent(123,1520);
   rs_bmass_td0_bin2__5->SetBinContent(124,1490);
   rs_bmass_td0_bin2__5->SetBinContent(125,1583);
   rs_bmass_td0_bin2__5->SetBinContent(126,1486);
   rs_bmass_td0_bin2__5->SetBinContent(127,1539);
   rs_bmass_td0_bin2__5->SetBinContent(128,1605);
   rs_bmass_td0_bin2__5->SetBinContent(129,1485);
   rs_bmass_td0_bin2__5->SetBinContent(130,1567);
   rs_bmass_td0_bin2__5->SetBinContent(131,1512);
   rs_bmass_td0_bin2__5->SetBinContent(132,1596);
   rs_bmass_td0_bin2__5->SetBinContent(133,1573);
   rs_bmass_td0_bin2__5->SetBinContent(134,1529);
   rs_bmass_td0_bin2__5->SetBinContent(135,1553);
   rs_bmass_td0_bin2__5->SetBinContent(136,1610);
   rs_bmass_td0_bin2__5->SetBinContent(137,1529);
   rs_bmass_td0_bin2__5->SetBinContent(138,1580);
   rs_bmass_td0_bin2__5->SetBinContent(139,1590);
   rs_bmass_td0_bin2__5->SetBinContent(140,1516);
   rs_bmass_td0_bin2__5->SetBinContent(141,1597);
   rs_bmass_td0_bin2__5->SetBinContent(142,1586);
   rs_bmass_td0_bin2__5->SetBinContent(143,1624);
   rs_bmass_td0_bin2__5->SetBinContent(144,1663);
   rs_bmass_td0_bin2__5->SetBinContent(145,1633);
   rs_bmass_td0_bin2__5->SetBinContent(146,1536);
   rs_bmass_td0_bin2__5->SetBinContent(147,1643);
   rs_bmass_td0_bin2__5->SetBinContent(148,1544);
   rs_bmass_td0_bin2__5->SetBinContent(149,1612);
   rs_bmass_td0_bin2__5->SetBinContent(150,1585);
   rs_bmass_td0_bin2__5->SetBinContent(151,1575);
   rs_bmass_td0_bin2__5->SetBinContent(152,1550);
   rs_bmass_td0_bin2__5->SetBinContent(153,1626);
   rs_bmass_td0_bin2__5->SetBinContent(154,1667);
   rs_bmass_td0_bin2__5->SetBinContent(155,1569);
   rs_bmass_td0_bin2__5->SetBinContent(156,1573);
   rs_bmass_td0_bin2__5->SetBinContent(157,1558);
   rs_bmass_td0_bin2__5->SetBinContent(158,1586);
   rs_bmass_td0_bin2__5->SetBinContent(159,1571);
   rs_bmass_td0_bin2__5->SetBinContent(160,1606);
   rs_bmass_td0_bin2__5->SetBinContent(161,1460);
   rs_bmass_td0_bin2__5->SetBinContent(162,1622);
   rs_bmass_td0_bin2__5->SetBinContent(163,1603);
   rs_bmass_td0_bin2__5->SetBinContent(164,1596);
   rs_bmass_td0_bin2__5->SetBinContent(165,1476);
   rs_bmass_td0_bin2__5->SetBinContent(166,1529);
   rs_bmass_td0_bin2__5->SetBinContent(167,1614);
   rs_bmass_td0_bin2__5->SetBinContent(168,1489);
   rs_bmass_td0_bin2__5->SetBinContent(169,1436);
   rs_bmass_td0_bin2__5->SetBinContent(170,1486);
   rs_bmass_td0_bin2__5->SetBinContent(171,1453);
   rs_bmass_td0_bin2__5->SetBinContent(172,1469);
   rs_bmass_td0_bin2__5->SetBinContent(173,1464);
   rs_bmass_td0_bin2__5->SetBinContent(174,1436);
   rs_bmass_td0_bin2__5->SetBinContent(175,1361);
   rs_bmass_td0_bin2__5->SetBinContent(176,1453);
   rs_bmass_td0_bin2__5->SetBinContent(177,1414);
   rs_bmass_td0_bin2__5->SetBinContent(178,1441);
   rs_bmass_td0_bin2__5->SetBinContent(179,1392);
   rs_bmass_td0_bin2__5->SetBinContent(180,1323);
   rs_bmass_td0_bin2__5->SetBinContent(181,1367);
   rs_bmass_td0_bin2__5->SetBinContent(182,1387);
   rs_bmass_td0_bin2__5->SetBinContent(183,1367);
   rs_bmass_td0_bin2__5->SetBinContent(184,1336);
   rs_bmass_td0_bin2__5->SetBinContent(185,1363);
   rs_bmass_td0_bin2__5->SetBinContent(186,1239);
   rs_bmass_td0_bin2__5->SetBinContent(187,1289);
   rs_bmass_td0_bin2__5->SetBinContent(188,1286);
   rs_bmass_td0_bin2__5->SetBinContent(189,1253);
   rs_bmass_td0_bin2__5->SetBinContent(190,1199);
   rs_bmass_td0_bin2__5->SetBinContent(191,1264);
   rs_bmass_td0_bin2__5->SetBinContent(192,1216);
   rs_bmass_td0_bin2__5->SetBinContent(193,1197);
   rs_bmass_td0_bin2__5->SetBinContent(194,1187);
   rs_bmass_td0_bin2__5->SetBinContent(195,1173);
   rs_bmass_td0_bin2__5->SetBinContent(196,1132);
   rs_bmass_td0_bin2__5->SetBinContent(197,1097);
   rs_bmass_td0_bin2__5->SetBinContent(198,1197);
   rs_bmass_td0_bin2__5->SetBinContent(199,1151);
   rs_bmass_td0_bin2__5->SetBinContent(200,1130);
   rs_bmass_td0_bin2__5->SetBinContent(201,1069);
   rs_bmass_td0_bin2__5->SetBinContent(202,1041);
   rs_bmass_td0_bin2__5->SetBinContent(203,1098);
   rs_bmass_td0_bin2__5->SetBinContent(204,1025);
   rs_bmass_td0_bin2__5->SetBinContent(205,1026);
   rs_bmass_td0_bin2__5->SetBinContent(206,1058);
   rs_bmass_td0_bin2__5->SetBinContent(207,1001);
   rs_bmass_td0_bin2__5->SetBinContent(208,987);
   rs_bmass_td0_bin2__5->SetBinContent(209,965);
   rs_bmass_td0_bin2__5->SetBinContent(210,930);
   rs_bmass_td0_bin2__5->SetBinContent(211,953);
   rs_bmass_td0_bin2__5->SetBinContent(212,908);
   rs_bmass_td0_bin2__5->SetBinContent(213,888);
   rs_bmass_td0_bin2__5->SetBinContent(214,835);
   rs_bmass_td0_bin2__5->SetBinContent(215,866);
   rs_bmass_td0_bin2__5->SetBinContent(216,812);
   rs_bmass_td0_bin2__5->SetBinContent(217,828);
   rs_bmass_td0_bin2__5->SetBinContent(218,767);
   rs_bmass_td0_bin2__5->SetBinContent(219,809);
   rs_bmass_td0_bin2__5->SetBinContent(220,738);
   rs_bmass_td0_bin2__5->SetBinContent(221,767);
   rs_bmass_td0_bin2__5->SetBinContent(222,769);
   rs_bmass_td0_bin2__5->SetBinContent(223,700);
   rs_bmass_td0_bin2__5->SetBinContent(224,699);
   rs_bmass_td0_bin2__5->SetBinContent(225,646);
   rs_bmass_td0_bin2__5->SetBinContent(226,652);
   rs_bmass_td0_bin2__5->SetBinContent(227,600);
   rs_bmass_td0_bin2__5->SetBinContent(228,576);
   rs_bmass_td0_bin2__5->SetBinContent(229,597);
   rs_bmass_td0_bin2__5->SetBinContent(230,616);
   rs_bmass_td0_bin2__5->SetBinContent(231,532);
   rs_bmass_td0_bin2__5->SetBinContent(232,535);
   rs_bmass_td0_bin2__5->SetBinContent(233,578);
   rs_bmass_td0_bin2__5->SetBinContent(234,501);
   rs_bmass_td0_bin2__5->SetBinContent(235,569);
   rs_bmass_td0_bin2__5->SetBinContent(236,469);
   rs_bmass_td0_bin2__5->SetBinContent(237,464);
   rs_bmass_td0_bin2__5->SetBinContent(238,453);
   rs_bmass_td0_bin2__5->SetBinContent(239,425);
   rs_bmass_td0_bin2__5->SetBinContent(240,413);
   rs_bmass_td0_bin2__5->SetBinContent(241,391);
   rs_bmass_td0_bin2__5->SetBinContent(242,390);
   rs_bmass_td0_bin2__5->SetBinContent(243,344);
   rs_bmass_td0_bin2__5->SetBinContent(244,325);
   rs_bmass_td0_bin2__5->SetBinContent(245,335);
   rs_bmass_td0_bin2__5->SetBinContent(246,358);
   rs_bmass_td0_bin2__5->SetBinContent(247,290);
   rs_bmass_td0_bin2__5->SetBinContent(248,298);
   rs_bmass_td0_bin2__5->SetBinContent(249,331);
   rs_bmass_td0_bin2__5->SetBinContent(250,254);
   rs_bmass_td0_bin2__5->SetBinContent(251,249);
   rs_bmass_td0_bin2__5->SetBinContent(252,221);
   rs_bmass_td0_bin2__5->SetBinContent(253,226);
   rs_bmass_td0_bin2__5->SetBinContent(254,195);
   rs_bmass_td0_bin2__5->SetBinContent(255,195);
   rs_bmass_td0_bin2__5->SetBinContent(256,188);
   rs_bmass_td0_bin2__5->SetBinContent(257,193);
   rs_bmass_td0_bin2__5->SetBinContent(258,177);
   rs_bmass_td0_bin2__5->SetBinContent(259,162);
   rs_bmass_td0_bin2__5->SetBinContent(260,121);
   rs_bmass_td0_bin2__5->SetBinContent(261,137);
   rs_bmass_td0_bin2__5->SetBinContent(262,96);
   rs_bmass_td0_bin2__5->SetBinContent(263,113);
   rs_bmass_td0_bin2__5->SetBinContent(264,80);
   rs_bmass_td0_bin2__5->SetBinContent(265,91);
   rs_bmass_td0_bin2__5->SetBinContent(266,87);
   rs_bmass_td0_bin2__5->SetBinContent(267,71);
   rs_bmass_td0_bin2__5->SetBinContent(268,60);
   rs_bmass_td0_bin2__5->SetBinContent(269,48);
   rs_bmass_td0_bin2__5->SetBinContent(270,43);
   rs_bmass_td0_bin2__5->SetBinContent(271,38);
   rs_bmass_td0_bin2__5->SetBinContent(272,28);
   rs_bmass_td0_bin2__5->SetBinContent(273,30);
   rs_bmass_td0_bin2__5->SetBinContent(274,23);
   rs_bmass_td0_bin2__5->SetBinContent(275,16);
   rs_bmass_td0_bin2__5->SetBinContent(276,22);
   rs_bmass_td0_bin2__5->SetBinContent(277,20);
   rs_bmass_td0_bin2__5->SetBinContent(278,24);
   rs_bmass_td0_bin2__5->SetBinContent(279,20);
   rs_bmass_td0_bin2__5->SetBinContent(280,15);
   rs_bmass_td0_bin2__5->SetBinContent(281,18);
   rs_bmass_td0_bin2__5->SetBinContent(282,10);
   rs_bmass_td0_bin2__5->SetBinContent(283,8);
   rs_bmass_td0_bin2__5->SetBinContent(284,9);
   rs_bmass_td0_bin2__5->SetBinContent(285,7);
   rs_bmass_td0_bin2__5->SetBinContent(286,4);
   rs_bmass_td0_bin2__5->SetBinContent(287,6);
   rs_bmass_td0_bin2__5->SetBinContent(288,10);
   rs_bmass_td0_bin2__5->SetBinContent(289,5);
   rs_bmass_td0_bin2__5->SetBinContent(290,7);
   rs_bmass_td0_bin2__5->SetBinContent(291,1);
   rs_bmass_td0_bin2__5->SetBinContent(292,7);
   rs_bmass_td0_bin2__5->SetBinContent(293,5);
   rs_bmass_td0_bin2__5->SetBinContent(294,4);
   rs_bmass_td0_bin2__5->SetBinContent(295,4);
   rs_bmass_td0_bin2__5->SetBinContent(296,3);
   rs_bmass_td0_bin2__5->SetBinContent(297,3);
   rs_bmass_td0_bin2__5->SetBinContent(298,4);
   rs_bmass_td0_bin2__5->SetBinContent(299,3);
   rs_bmass_td0_bin2__5->SetBinContent(300,2);
   rs_bmass_td0_bin2__5->SetBinContent(302,5);
   rs_bmass_td0_bin2__5->SetBinContent(303,1);
   rs_bmass_td0_bin2__5->SetBinContent(304,2);
   rs_bmass_td0_bin2__5->SetBinContent(305,1);
   rs_bmass_td0_bin2__5->SetBinContent(307,3);
   rs_bmass_td0_bin2__5->SetBinContent(308,5);
   rs_bmass_td0_bin2__5->SetBinContent(309,3);
   rs_bmass_td0_bin2__5->SetBinContent(310,1);
   rs_bmass_td0_bin2__5->SetBinContent(311,1);
   rs_bmass_td0_bin2__5->SetBinContent(312,1);
   rs_bmass_td0_bin2__5->SetBinContent(314,3);
   rs_bmass_td0_bin2__5->SetBinContent(315,2);
   rs_bmass_td0_bin2__5->SetBinContent(316,6);
   rs_bmass_td0_bin2__5->SetBinContent(317,4);
   rs_bmass_td0_bin2__5->SetBinContent(318,2);
   rs_bmass_td0_bin2__5->SetBinContent(319,3);
   rs_bmass_td0_bin2__5->SetBinContent(320,1);
   rs_bmass_td0_bin2__5->SetBinContent(321,1);
   rs_bmass_td0_bin2__5->SetBinContent(322,1);
   rs_bmass_td0_bin2__5->SetBinContent(323,1);
   rs_bmass_td0_bin2__5->SetBinContent(324,3);
   rs_bmass_td0_bin2__5->SetBinContent(326,2);
   rs_bmass_td0_bin2__5->SetBinContent(327,1);
   rs_bmass_td0_bin2__5->SetBinContent(328,2);
   rs_bmass_td0_bin2__5->SetBinContent(329,4);
   rs_bmass_td0_bin2__5->SetBinContent(330,3);
   rs_bmass_td0_bin2__5->SetBinContent(331,2);
   rs_bmass_td0_bin2__5->SetBinContent(332,1);
   rs_bmass_td0_bin2__5->SetBinContent(333,2);
   rs_bmass_td0_bin2__5->SetBinContent(334,1);
   rs_bmass_td0_bin2__5->SetBinContent(335,1);
   rs_bmass_td0_bin2__5->SetBinContent(336,5);
   rs_bmass_td0_bin2__5->SetBinContent(337,4);
   rs_bmass_td0_bin2__5->SetBinContent(338,3);
   rs_bmass_td0_bin2__5->SetBinContent(339,1);
   rs_bmass_td0_bin2__5->SetBinContent(340,2);
   rs_bmass_td0_bin2__5->SetBinContent(341,1);
   rs_bmass_td0_bin2__5->SetBinContent(342,1);
   rs_bmass_td0_bin2__5->SetBinContent(343,1);
   rs_bmass_td0_bin2__5->SetBinContent(345,3);
   rs_bmass_td0_bin2__5->SetBinContent(346,1);
   rs_bmass_td0_bin2__5->SetBinContent(348,2);
   rs_bmass_td0_bin2__5->SetBinContent(349,1);
   rs_bmass_td0_bin2__5->SetEntries(241883);
   rs_bmass_td0_bin2__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass_td0_bin2__5->SetLineColor(ci);
   rs_bmass_td0_bin2__5->SetLineWidth(2);
   rs_bmass_td0_bin2__5->SetMarkerStyle(20);
   rs_bmass_td0_bin2__5->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass_td0_bin2__5->GetXaxis()->SetNdivisions(505);
   rs_bmass_td0_bin2__5->GetXaxis()->SetLabelFont(132);
   rs_bmass_td0_bin2__5->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin2__5->GetXaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin2__5->GetXaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin2__5->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin2__5->GetXaxis()->SetTitleFont(132);
   rs_bmass_td0_bin2__5->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass_td0_bin2__5->GetYaxis()->SetLabelFont(132);
   rs_bmass_td0_bin2__5->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin2__5->GetYaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin2__5->GetYaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin2__5->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin2__5->GetYaxis()->SetTitleFont(132);
   rs_bmass_td0_bin2__5->GetZaxis()->SetLabelFont(132);
   rs_bmass_td0_bin2__5->GetZaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin2__5->GetZaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin2__5->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass_td0_bin2__5->GetZaxis()->SetTitleFont(132);
   rs_bmass_td0_bin2__5->Draw("");
   
   TH1D *rs_ss_bmass_td0_bin2__6 = new TH1D("rs_ss_bmass_td0_bin2__6","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass_td0_bin2__6->SetBinContent(16,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(17,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(18,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(19,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(20,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(21,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(22,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(23,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(24,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(25,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(26,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(27,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(28,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(29,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(30,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(31,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(32,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(33,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(34,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(35,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(36,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(37,16);
   rs_ss_bmass_td0_bin2__6->SetBinContent(38,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(39,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(40,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(41,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(42,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(43,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(44,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(45,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(46,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(47,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(48,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(49,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(50,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(51,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(52,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(53,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(54,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(55,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(56,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(57,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(58,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(59,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(60,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(61,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(62,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(63,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(64,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(65,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(66,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(67,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(68,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(69,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(70,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(71,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(72,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(73,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(74,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(75,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(76,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(77,18);
   rs_ss_bmass_td0_bin2__6->SetBinContent(78,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(79,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(80,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(81,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(82,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(83,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(84,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(85,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(86,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(87,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(88,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(89,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(90,15);
   rs_ss_bmass_td0_bin2__6->SetBinContent(91,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(92,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(93,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(94,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(95,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(96,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(97,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(98,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(99,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(100,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(101,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(102,13);
   rs_ss_bmass_td0_bin2__6->SetBinContent(103,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(104,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(105,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(106,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(107,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(108,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(109,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(110,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(111,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(112,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(113,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(114,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(115,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(116,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(117,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(118,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(119,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(120,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(121,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(122,12);
   rs_ss_bmass_td0_bin2__6->SetBinContent(123,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(124,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(125,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(126,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(127,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(128,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(129,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(130,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(131,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(132,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(133,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(134,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(135,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(136,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(137,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(138,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(139,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(140,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(141,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(142,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(143,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(144,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(145,11);
   rs_ss_bmass_td0_bin2__6->SetBinContent(146,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(147,10);
   rs_ss_bmass_td0_bin2__6->SetBinContent(148,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(149,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(150,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(151,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(152,14);
   rs_ss_bmass_td0_bin2__6->SetBinContent(153,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(154,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(155,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(156,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(157,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(158,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(159,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(160,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(161,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(162,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(163,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(164,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(165,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(166,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(167,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(168,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(169,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(170,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(171,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(172,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(173,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(174,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(175,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(176,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(177,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(178,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(179,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(180,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(181,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(182,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(183,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(184,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(185,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(186,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(187,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(188,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(189,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(190,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(191,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(192,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(193,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(194,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(195,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(196,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(197,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(198,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(199,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(200,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(201,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(202,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(203,9);
   rs_ss_bmass_td0_bin2__6->SetBinContent(204,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(205,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(206,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(207,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(208,8);
   rs_ss_bmass_td0_bin2__6->SetBinContent(209,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(210,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(211,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(212,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(213,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(214,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(215,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(216,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(217,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(218,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(219,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(220,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(221,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(222,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(223,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(224,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(225,7);
   rs_ss_bmass_td0_bin2__6->SetBinContent(226,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(227,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(228,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(229,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(230,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(231,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(232,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(233,6);
   rs_ss_bmass_td0_bin2__6->SetBinContent(234,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(235,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(236,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(237,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(238,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(239,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(240,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(241,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(242,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(243,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(244,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(245,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(246,5);
   rs_ss_bmass_td0_bin2__6->SetBinContent(247,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(248,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(249,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(250,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(251,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(253,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(254,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(255,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(256,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(257,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(259,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(260,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(261,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(262,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(263,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(265,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(266,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(267,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(268,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(269,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(270,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(271,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(272,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(276,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(277,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(278,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(279,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(280,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(281,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(283,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(284,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(286,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(287,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(289,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(290,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(292,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(293,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(294,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(295,4);
   rs_ss_bmass_td0_bin2__6->SetBinContent(297,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(299,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(301,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(303,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(305,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(309,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(310,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(313,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(315,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(317,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(318,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(320,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(322,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(324,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(325,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(328,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(329,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(330,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(331,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(332,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(333,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(334,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(335,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(336,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(337,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(338,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(339,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(340,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(342,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(343,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(344,3);
   rs_ss_bmass_td0_bin2__6->SetBinContent(345,1);
   rs_ss_bmass_td0_bin2__6->SetBinContent(348,2);
   rs_ss_bmass_td0_bin2__6->SetBinContent(349,1);
   rs_ss_bmass_td0_bin2__6->SetEntries(1823);
   rs_ss_bmass_td0_bin2__6->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass_td0_bin2__6->SetLineColor(ci);
   rs_ss_bmass_td0_bin2__6->SetLineWidth(2);
   rs_ss_bmass_td0_bin2__6->SetMarkerStyle(20);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin2__6->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin2__6->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin2__6->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin2__6->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin2__6->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin2__6->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass_td0_bin2__6->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin2__6->Draw("same");
   
   Double_t Graph0_fx3[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy3[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx3,Graph0_fy3);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph023 = new TH1F("Graph_Graph_Graph023","Graph",100,5549,6041);
   Graph_Graph_Graph023->SetMinimum(0.45);
   Graph_Graph_Graph023->SetMaximum(10999.95);
   Graph_Graph_Graph023->SetDirectory(0);
   Graph_Graph_Graph023->SetStats(0);
   Graph_Graph_Graph023->SetLineWidth(2);
   Graph_Graph_Graph023->SetMarkerStyle(20);
   Graph_Graph_Graph023->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph023->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph023->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph023->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph023->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph023->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph023->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph023->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph023);
   
   graph->Draw("f ");
   TLine *line = new TLine(3100,0,3100,1700);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,1700);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();

   TPaveText *pt = new TPaveText(0.76,0.85,0.91,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pt = new TPaveText(0.75,0.77,0.92,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->AddText("0.2#leq t/#tau<0.5");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_6c.C <==
void fig_supp_6c()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:53 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-385.762,6753.165,2025.251);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass_td0_bin3__7 = new TH1D("rs_bmass_td0_bin3__7","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass_td0_bin3__7->SetBinContent(15,48);
   rs_bmass_td0_bin3__7->SetBinContent(16,117);
   rs_bmass_td0_bin3__7->SetBinContent(17,162);
   rs_bmass_td0_bin3__7->SetBinContent(18,184);
   rs_bmass_td0_bin3__7->SetBinContent(19,228);
   rs_bmass_td0_bin3__7->SetBinContent(20,226);
   rs_bmass_td0_bin3__7->SetBinContent(21,217);
   rs_bmass_td0_bin3__7->SetBinContent(22,256);
   rs_bmass_td0_bin3__7->SetBinContent(23,251);
   rs_bmass_td0_bin3__7->SetBinContent(24,269);
   rs_bmass_td0_bin3__7->SetBinContent(25,278);
   rs_bmass_td0_bin3__7->SetBinContent(26,291);
   rs_bmass_td0_bin3__7->SetBinContent(27,311);
   rs_bmass_td0_bin3__7->SetBinContent(28,319);
   rs_bmass_td0_bin3__7->SetBinContent(29,331);
   rs_bmass_td0_bin3__7->SetBinContent(30,316);
   rs_bmass_td0_bin3__7->SetBinContent(31,375);
   rs_bmass_td0_bin3__7->SetBinContent(32,351);
   rs_bmass_td0_bin3__7->SetBinContent(33,363);
   rs_bmass_td0_bin3__7->SetBinContent(34,376);
   rs_bmass_td0_bin3__7->SetBinContent(35,377);
   rs_bmass_td0_bin3__7->SetBinContent(36,423);
   rs_bmass_td0_bin3__7->SetBinContent(37,452);
   rs_bmass_td0_bin3__7->SetBinContent(38,431);
   rs_bmass_td0_bin3__7->SetBinContent(39,413);
   rs_bmass_td0_bin3__7->SetBinContent(40,459);
   rs_bmass_td0_bin3__7->SetBinContent(41,482);
   rs_bmass_td0_bin3__7->SetBinContent(42,477);
   rs_bmass_td0_bin3__7->SetBinContent(43,515);
   rs_bmass_td0_bin3__7->SetBinContent(44,537);
   rs_bmass_td0_bin3__7->SetBinContent(45,531);
   rs_bmass_td0_bin3__7->SetBinContent(46,515);
   rs_bmass_td0_bin3__7->SetBinContent(47,584);
   rs_bmass_td0_bin3__7->SetBinContent(48,537);
   rs_bmass_td0_bin3__7->SetBinContent(49,619);
   rs_bmass_td0_bin3__7->SetBinContent(50,589);
   rs_bmass_td0_bin3__7->SetBinContent(51,605);
   rs_bmass_td0_bin3__7->SetBinContent(52,620);
   rs_bmass_td0_bin3__7->SetBinContent(53,637);
   rs_bmass_td0_bin3__7->SetBinContent(54,630);
   rs_bmass_td0_bin3__7->SetBinContent(55,660);
   rs_bmass_td0_bin3__7->SetBinContent(56,638);
   rs_bmass_td0_bin3__7->SetBinContent(57,712);
   rs_bmass_td0_bin3__7->SetBinContent(58,755);
   rs_bmass_td0_bin3__7->SetBinContent(59,708);
   rs_bmass_td0_bin3__7->SetBinContent(60,717);
   rs_bmass_td0_bin3__7->SetBinContent(61,717);
   rs_bmass_td0_bin3__7->SetBinContent(62,738);
   rs_bmass_td0_bin3__7->SetBinContent(63,776);
   rs_bmass_td0_bin3__7->SetBinContent(64,798);
   rs_bmass_td0_bin3__7->SetBinContent(65,802);
   rs_bmass_td0_bin3__7->SetBinContent(66,846);
   rs_bmass_td0_bin3__7->SetBinContent(67,800);
   rs_bmass_td0_bin3__7->SetBinContent(68,921);
   rs_bmass_td0_bin3__7->SetBinContent(69,860);
   rs_bmass_td0_bin3__7->SetBinContent(70,965);
   rs_bmass_td0_bin3__7->SetBinContent(71,888);
   rs_bmass_td0_bin3__7->SetBinContent(72,919);
   rs_bmass_td0_bin3__7->SetBinContent(73,951);
   rs_bmass_td0_bin3__7->SetBinContent(74,932);
   rs_bmass_td0_bin3__7->SetBinContent(75,982);
   rs_bmass_td0_bin3__7->SetBinContent(76,999);
   rs_bmass_td0_bin3__7->SetBinContent(77,1014);
   rs_bmass_td0_bin3__7->SetBinContent(78,1051);
   rs_bmass_td0_bin3__7->SetBinContent(79,1040);
   rs_bmass_td0_bin3__7->SetBinContent(80,1041);
   rs_bmass_td0_bin3__7->SetBinContent(81,1070);
   rs_bmass_td0_bin3__7->SetBinContent(82,1090);
   rs_bmass_td0_bin3__7->SetBinContent(83,1089);
   rs_bmass_td0_bin3__7->SetBinContent(84,1168);
   rs_bmass_td0_bin3__7->SetBinContent(85,1168);
   rs_bmass_td0_bin3__7->SetBinContent(86,1137);
   rs_bmass_td0_bin3__7->SetBinContent(87,1174);
   rs_bmass_td0_bin3__7->SetBinContent(88,1186);
   rs_bmass_td0_bin3__7->SetBinContent(89,1278);
   rs_bmass_td0_bin3__7->SetBinContent(90,1159);
   rs_bmass_td0_bin3__7->SetBinContent(91,1251);
   rs_bmass_td0_bin3__7->SetBinContent(92,1235);
   rs_bmass_td0_bin3__7->SetBinContent(93,1280);
   rs_bmass_td0_bin3__7->SetBinContent(94,1294);
   rs_bmass_td0_bin3__7->SetBinContent(95,1296);
   rs_bmass_td0_bin3__7->SetBinContent(96,1294);
   rs_bmass_td0_bin3__7->SetBinContent(97,1340);
   rs_bmass_td0_bin3__7->SetBinContent(98,1376);
   rs_bmass_td0_bin3__7->SetBinContent(99,1388);
   rs_bmass_td0_bin3__7->SetBinContent(100,1431);
   rs_bmass_td0_bin3__7->SetBinContent(101,1379);
   rs_bmass_td0_bin3__7->SetBinContent(102,1435);
   rs_bmass_td0_bin3__7->SetBinContent(103,1453);
   rs_bmass_td0_bin3__7->SetBinContent(104,1463);
   rs_bmass_td0_bin3__7->SetBinContent(105,1459);
   rs_bmass_td0_bin3__7->SetBinContent(106,1470);
   rs_bmass_td0_bin3__7->SetBinContent(107,1477);
   rs_bmass_td0_bin3__7->SetBinContent(108,1504);
   rs_bmass_td0_bin3__7->SetBinContent(109,1537);
   rs_bmass_td0_bin3__7->SetBinContent(110,1426);
   rs_bmass_td0_bin3__7->SetBinContent(111,1586);
   rs_bmass_td0_bin3__7->SetBinContent(112,1625);
   rs_bmass_td0_bin3__7->SetBinContent(113,1563);
   rs_bmass_td0_bin3__7->SetBinContent(114,1544);
   rs_bmass_td0_bin3__7->SetBinContent(115,1526);
   rs_bmass_td0_bin3__7->SetBinContent(116,1545);
   rs_bmass_td0_bin3__7->SetBinContent(117,1596);
   rs_bmass_td0_bin3__7->SetBinContent(118,1560);
   rs_bmass_td0_bin3__7->SetBinContent(119,1573);
   rs_bmass_td0_bin3__7->SetBinContent(120,1574);
   rs_bmass_td0_bin3__7->SetBinContent(121,1556);
   rs_bmass_td0_bin3__7->SetBinContent(122,1658);
   rs_bmass_td0_bin3__7->SetBinContent(123,1646);
   rs_bmass_td0_bin3__7->SetBinContent(124,1615);
   rs_bmass_td0_bin3__7->SetBinContent(125,1606);
   rs_bmass_td0_bin3__7->SetBinContent(126,1651);
   rs_bmass_td0_bin3__7->SetBinContent(127,1662);
   rs_bmass_td0_bin3__7->SetBinContent(128,1708);
   rs_bmass_td0_bin3__7->SetBinContent(129,1666);
   rs_bmass_td0_bin3__7->SetBinContent(130,1646);
   rs_bmass_td0_bin3__7->SetBinContent(131,1710);
   rs_bmass_td0_bin3__7->SetBinContent(132,1662);
   rs_bmass_td0_bin3__7->SetBinContent(133,1735);
   rs_bmass_td0_bin3__7->SetBinContent(134,1814);
   rs_bmass_td0_bin3__7->SetBinContent(135,1671);
   rs_bmass_td0_bin3__7->SetBinContent(136,1691);
   rs_bmass_td0_bin3__7->SetBinContent(137,1712);
   rs_bmass_td0_bin3__7->SetBinContent(138,1693);
   rs_bmass_td0_bin3__7->SetBinContent(139,1717);
   rs_bmass_td0_bin3__7->SetBinContent(140,1626);
   rs_bmass_td0_bin3__7->SetBinContent(141,1758);
   rs_bmass_td0_bin3__7->SetBinContent(142,1711);
   rs_bmass_td0_bin3__7->SetBinContent(143,1743);
   rs_bmass_td0_bin3__7->SetBinContent(144,1753);
   rs_bmass_td0_bin3__7->SetBinContent(145,1675);
   rs_bmass_td0_bin3__7->SetBinContent(146,1710);
   rs_bmass_td0_bin3__7->SetBinContent(147,1709);
   rs_bmass_td0_bin3__7->SetBinContent(148,1677);
   rs_bmass_td0_bin3__7->SetBinContent(149,1734);
   rs_bmass_td0_bin3__7->SetBinContent(150,1774);
   rs_bmass_td0_bin3__7->SetBinContent(151,1746);
   rs_bmass_td0_bin3__7->SetBinContent(152,1724);
   rs_bmass_td0_bin3__7->SetBinContent(153,1710);
   rs_bmass_td0_bin3__7->SetBinContent(154,1713);
   rs_bmass_td0_bin3__7->SetBinContent(155,1728);
   rs_bmass_td0_bin3__7->SetBinContent(156,1694);
   rs_bmass_td0_bin3__7->SetBinContent(157,1732);
   rs_bmass_td0_bin3__7->SetBinContent(158,1628);
   rs_bmass_td0_bin3__7->SetBinContent(159,1685);
   rs_bmass_td0_bin3__7->SetBinContent(160,1710);
   rs_bmass_td0_bin3__7->SetBinContent(161,1657);
   rs_bmass_td0_bin3__7->SetBinContent(162,1609);
   rs_bmass_td0_bin3__7->SetBinContent(163,1608);
   rs_bmass_td0_bin3__7->SetBinContent(164,1622);
   rs_bmass_td0_bin3__7->SetBinContent(165,1654);
   rs_bmass_td0_bin3__7->SetBinContent(166,1662);
   rs_bmass_td0_bin3__7->SetBinContent(167,1583);
   rs_bmass_td0_bin3__7->SetBinContent(168,1604);
   rs_bmass_td0_bin3__7->SetBinContent(169,1549);
   rs_bmass_td0_bin3__7->SetBinContent(170,1555);
   rs_bmass_td0_bin3__7->SetBinContent(171,1583);
   rs_bmass_td0_bin3__7->SetBinContent(172,1539);
   rs_bmass_td0_bin3__7->SetBinContent(173,1582);
   rs_bmass_td0_bin3__7->SetBinContent(174,1569);
   rs_bmass_td0_bin3__7->SetBinContent(175,1614);
   rs_bmass_td0_bin3__7->SetBinContent(176,1505);
   rs_bmass_td0_bin3__7->SetBinContent(177,1424);
   rs_bmass_td0_bin3__7->SetBinContent(178,1546);
   rs_bmass_td0_bin3__7->SetBinContent(179,1455);
   rs_bmass_td0_bin3__7->SetBinContent(180,1430);
   rs_bmass_td0_bin3__7->SetBinContent(181,1412);
   rs_bmass_td0_bin3__7->SetBinContent(182,1529);
   rs_bmass_td0_bin3__7->SetBinContent(183,1453);
   rs_bmass_td0_bin3__7->SetBinContent(184,1421);
   rs_bmass_td0_bin3__7->SetBinContent(185,1449);
   rs_bmass_td0_bin3__7->SetBinContent(186,1392);
   rs_bmass_td0_bin3__7->SetBinContent(187,1385);
   rs_bmass_td0_bin3__7->SetBinContent(188,1308);
   rs_bmass_td0_bin3__7->SetBinContent(189,1306);
   rs_bmass_td0_bin3__7->SetBinContent(190,1280);
   rs_bmass_td0_bin3__7->SetBinContent(191,1328);
   rs_bmass_td0_bin3__7->SetBinContent(192,1281);
   rs_bmass_td0_bin3__7->SetBinContent(193,1336);
   rs_bmass_td0_bin3__7->SetBinContent(194,1285);
   rs_bmass_td0_bin3__7->SetBinContent(195,1403);
   rs_bmass_td0_bin3__7->SetBinContent(196,1241);
   rs_bmass_td0_bin3__7->SetBinContent(197,1246);
   rs_bmass_td0_bin3__7->SetBinContent(198,1244);
   rs_bmass_td0_bin3__7->SetBinContent(199,1170);
   rs_bmass_td0_bin3__7->SetBinContent(200,1171);
   rs_bmass_td0_bin3__7->SetBinContent(201,1190);
   rs_bmass_td0_bin3__7->SetBinContent(202,1110);
   rs_bmass_td0_bin3__7->SetBinContent(203,1144);
   rs_bmass_td0_bin3__7->SetBinContent(204,1070);
   rs_bmass_td0_bin3__7->SetBinContent(205,1141);
   rs_bmass_td0_bin3__7->SetBinContent(206,1054);
   rs_bmass_td0_bin3__7->SetBinContent(207,1069);
   rs_bmass_td0_bin3__7->SetBinContent(208,1012);
   rs_bmass_td0_bin3__7->SetBinContent(209,1053);
   rs_bmass_td0_bin3__7->SetBinContent(210,971);
   rs_bmass_td0_bin3__7->SetBinContent(211,999);
   rs_bmass_td0_bin3__7->SetBinContent(212,951);
   rs_bmass_td0_bin3__7->SetBinContent(213,972);
   rs_bmass_td0_bin3__7->SetBinContent(214,915);
   rs_bmass_td0_bin3__7->SetBinContent(215,865);
   rs_bmass_td0_bin3__7->SetBinContent(216,891);
   rs_bmass_td0_bin3__7->SetBinContent(217,886);
   rs_bmass_td0_bin3__7->SetBinContent(218,873);
   rs_bmass_td0_bin3__7->SetBinContent(219,836);
   rs_bmass_td0_bin3__7->SetBinContent(220,834);
   rs_bmass_td0_bin3__7->SetBinContent(221,849);
   rs_bmass_td0_bin3__7->SetBinContent(222,802);
   rs_bmass_td0_bin3__7->SetBinContent(223,821);
   rs_bmass_td0_bin3__7->SetBinContent(224,743);
   rs_bmass_td0_bin3__7->SetBinContent(225,730);
   rs_bmass_td0_bin3__7->SetBinContent(226,735);
   rs_bmass_td0_bin3__7->SetBinContent(227,705);
   rs_bmass_td0_bin3__7->SetBinContent(228,657);
   rs_bmass_td0_bin3__7->SetBinContent(229,663);
   rs_bmass_td0_bin3__7->SetBinContent(230,637);
   rs_bmass_td0_bin3__7->SetBinContent(231,597);
   rs_bmass_td0_bin3__7->SetBinContent(232,610);
   rs_bmass_td0_bin3__7->SetBinContent(233,546);
   rs_bmass_td0_bin3__7->SetBinContent(234,528);
   rs_bmass_td0_bin3__7->SetBinContent(235,520);
   rs_bmass_td0_bin3__7->SetBinContent(236,508);
   rs_bmass_td0_bin3__7->SetBinContent(237,533);
   rs_bmass_td0_bin3__7->SetBinContent(238,486);
   rs_bmass_td0_bin3__7->SetBinContent(239,474);
   rs_bmass_td0_bin3__7->SetBinContent(240,430);
   rs_bmass_td0_bin3__7->SetBinContent(241,425);
   rs_bmass_td0_bin3__7->SetBinContent(242,418);
   rs_bmass_td0_bin3__7->SetBinContent(243,397);
   rs_bmass_td0_bin3__7->SetBinContent(244,404);
   rs_bmass_td0_bin3__7->SetBinContent(245,357);
   rs_bmass_td0_bin3__7->SetBinContent(246,315);
   rs_bmass_td0_bin3__7->SetBinContent(247,314);
   rs_bmass_td0_bin3__7->SetBinContent(248,323);
   rs_bmass_td0_bin3__7->SetBinContent(249,290);
   rs_bmass_td0_bin3__7->SetBinContent(250,281);
   rs_bmass_td0_bin3__7->SetBinContent(251,252);
   rs_bmass_td0_bin3__7->SetBinContent(252,244);
   rs_bmass_td0_bin3__7->SetBinContent(253,232);
   rs_bmass_td0_bin3__7->SetBinContent(254,217);
   rs_bmass_td0_bin3__7->SetBinContent(255,201);
   rs_bmass_td0_bin3__7->SetBinContent(256,191);
   rs_bmass_td0_bin3__7->SetBinContent(257,186);
   rs_bmass_td0_bin3__7->SetBinContent(258,177);
   rs_bmass_td0_bin3__7->SetBinContent(259,149);
   rs_bmass_td0_bin3__7->SetBinContent(260,142);
   rs_bmass_td0_bin3__7->SetBinContent(261,140);
   rs_bmass_td0_bin3__7->SetBinContent(262,126);
   rs_bmass_td0_bin3__7->SetBinContent(263,105);
   rs_bmass_td0_bin3__7->SetBinContent(264,105);
   rs_bmass_td0_bin3__7->SetBinContent(265,101);
   rs_bmass_td0_bin3__7->SetBinContent(266,73);
   rs_bmass_td0_bin3__7->SetBinContent(267,78);
   rs_bmass_td0_bin3__7->SetBinContent(268,60);
   rs_bmass_td0_bin3__7->SetBinContent(269,57);
   rs_bmass_td0_bin3__7->SetBinContent(270,49);
   rs_bmass_td0_bin3__7->SetBinContent(271,47);
   rs_bmass_td0_bin3__7->SetBinContent(272,51);
   rs_bmass_td0_bin3__7->SetBinContent(273,41);
   rs_bmass_td0_bin3__7->SetBinContent(274,35);
   rs_bmass_td0_bin3__7->SetBinContent(275,37);
   rs_bmass_td0_bin3__7->SetBinContent(276,22);
   rs_bmass_td0_bin3__7->SetBinContent(277,25);
   rs_bmass_td0_bin3__7->SetBinContent(278,26);
   rs_bmass_td0_bin3__7->SetBinContent(279,31);
   rs_bmass_td0_bin3__7->SetBinContent(280,16);
   rs_bmass_td0_bin3__7->SetBinContent(281,14);
   rs_bmass_td0_bin3__7->SetBinContent(282,16);
   rs_bmass_td0_bin3__7->SetBinContent(283,4);
   rs_bmass_td0_bin3__7->SetBinContent(284,11);
   rs_bmass_td0_bin3__7->SetBinContent(285,12);
   rs_bmass_td0_bin3__7->SetBinContent(286,9);
   rs_bmass_td0_bin3__7->SetBinContent(287,11);
   rs_bmass_td0_bin3__7->SetBinContent(288,10);
   rs_bmass_td0_bin3__7->SetBinContent(289,14);
   rs_bmass_td0_bin3__7->SetBinContent(290,9);
   rs_bmass_td0_bin3__7->SetBinContent(291,5);
   rs_bmass_td0_bin3__7->SetBinContent(292,7);
   rs_bmass_td0_bin3__7->SetBinContent(293,4);
   rs_bmass_td0_bin3__7->SetBinContent(294,8);
   rs_bmass_td0_bin3__7->SetBinContent(295,10);
   rs_bmass_td0_bin3__7->SetBinContent(296,7);
   rs_bmass_td0_bin3__7->SetBinContent(297,9);
   rs_bmass_td0_bin3__7->SetBinContent(298,7);
   rs_bmass_td0_bin3__7->SetBinContent(299,6);
   rs_bmass_td0_bin3__7->SetBinContent(300,4);
   rs_bmass_td0_bin3__7->SetBinContent(301,7);
   rs_bmass_td0_bin3__7->SetBinContent(302,5);
   rs_bmass_td0_bin3__7->SetBinContent(303,10);
   rs_bmass_td0_bin3__7->SetBinContent(304,5);
   rs_bmass_td0_bin3__7->SetBinContent(305,3);
   rs_bmass_td0_bin3__7->SetBinContent(306,4);
   rs_bmass_td0_bin3__7->SetBinContent(307,2);
   rs_bmass_td0_bin3__7->SetBinContent(308,4);
   rs_bmass_td0_bin3__7->SetBinContent(309,8);
   rs_bmass_td0_bin3__7->SetBinContent(310,4);
   rs_bmass_td0_bin3__7->SetBinContent(311,4);
   rs_bmass_td0_bin3__7->SetBinContent(312,5);
   rs_bmass_td0_bin3__7->SetBinContent(313,5);
   rs_bmass_td0_bin3__7->SetBinContent(314,3);
   rs_bmass_td0_bin3__7->SetBinContent(315,2);
   rs_bmass_td0_bin3__7->SetBinContent(316,7);
   rs_bmass_td0_bin3__7->SetBinContent(317,2);
   rs_bmass_td0_bin3__7->SetBinContent(318,3);
   rs_bmass_td0_bin3__7->SetBinContent(319,3);
   rs_bmass_td0_bin3__7->SetBinContent(320,4);
   rs_bmass_td0_bin3__7->SetBinContent(321,3);
   rs_bmass_td0_bin3__7->SetBinContent(322,3);
   rs_bmass_td0_bin3__7->SetBinContent(323,3);
   rs_bmass_td0_bin3__7->SetBinContent(324,3);
   rs_bmass_td0_bin3__7->SetBinContent(325,3);
   rs_bmass_td0_bin3__7->SetBinContent(326,5);
   rs_bmass_td0_bin3__7->SetBinContent(327,4);
   rs_bmass_td0_bin3__7->SetBinContent(328,5);
   rs_bmass_td0_bin3__7->SetBinContent(329,3);
   rs_bmass_td0_bin3__7->SetBinContent(330,3);
   rs_bmass_td0_bin3__7->SetBinContent(331,2);
   rs_bmass_td0_bin3__7->SetBinContent(332,3);
   rs_bmass_td0_bin3__7->SetBinContent(333,2);
   rs_bmass_td0_bin3__7->SetBinContent(334,2);
   rs_bmass_td0_bin3__7->SetBinContent(335,5);
   rs_bmass_td0_bin3__7->SetBinContent(336,4);
   rs_bmass_td0_bin3__7->SetBinContent(337,3);
   rs_bmass_td0_bin3__7->SetBinContent(338,5);
   rs_bmass_td0_bin3__7->SetBinContent(339,7);
   rs_bmass_td0_bin3__7->SetBinContent(341,3);
   rs_bmass_td0_bin3__7->SetBinContent(342,2);
   rs_bmass_td0_bin3__7->SetBinContent(343,2);
   rs_bmass_td0_bin3__7->SetBinContent(344,4);
   rs_bmass_td0_bin3__7->SetBinContent(345,5);
   rs_bmass_td0_bin3__7->SetBinContent(346,6);
   rs_bmass_td0_bin3__7->SetBinContent(347,4);
   rs_bmass_td0_bin3__7->SetBinContent(348,2);
   rs_bmass_td0_bin3__7->SetBinContent(349,3);
   rs_bmass_td0_bin3__7->SetBinContent(350,3);
   rs_bmass_td0_bin3__7->SetBinContent(351,1);
   rs_bmass_td0_bin3__7->SetEntries(258200);
   rs_bmass_td0_bin3__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass_td0_bin3__7->SetLineColor(ci);
   rs_bmass_td0_bin3__7->SetLineWidth(2);
   rs_bmass_td0_bin3__7->SetMarkerStyle(20);
   rs_bmass_td0_bin3__7->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass_td0_bin3__7->GetXaxis()->SetNdivisions(505);
   rs_bmass_td0_bin3__7->GetXaxis()->SetLabelFont(132);
   rs_bmass_td0_bin3__7->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin3__7->GetXaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin3__7->GetXaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin3__7->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin3__7->GetXaxis()->SetTitleFont(132);
   rs_bmass_td0_bin3__7->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass_td0_bin3__7->GetYaxis()->SetLabelFont(132);
   rs_bmass_td0_bin3__7->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin3__7->GetYaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin3__7->GetYaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin3__7->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin3__7->GetYaxis()->SetTitleFont(132);
   rs_bmass_td0_bin3__7->GetZaxis()->SetLabelFont(132);
   rs_bmass_td0_bin3__7->GetZaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin3__7->GetZaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin3__7->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass_td0_bin3__7->GetZaxis()->SetTitleFont(132);
   rs_bmass_td0_bin3__7->Draw("");
   
   TH1D *rs_ss_bmass_td0_bin3__8 = new TH1D("rs_ss_bmass_td0_bin3__8","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass_td0_bin3__8->SetBinContent(15,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(16,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(17,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(18,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(19,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(20,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(21,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(22,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(23,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(24,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(25,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(26,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(27,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(28,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(29,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(30,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(31,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(32,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(33,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(34,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(35,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(36,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(37,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(38,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(39,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(40,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(41,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(42,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(43,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(44,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(45,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(46,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(47,15);
   rs_ss_bmass_td0_bin3__8->SetBinContent(48,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(49,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(50,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(51,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(52,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(53,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(54,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(55,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(56,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(57,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(58,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(59,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(60,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(61,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(62,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(63,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(64,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(65,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(66,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(67,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(68,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(69,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(70,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(71,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(72,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(73,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(74,18);
   rs_ss_bmass_td0_bin3__8->SetBinContent(75,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(76,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(77,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(78,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(79,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(80,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(81,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(82,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(83,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(84,17);
   rs_ss_bmass_td0_bin3__8->SetBinContent(85,16);
   rs_ss_bmass_td0_bin3__8->SetBinContent(86,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(87,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(88,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(89,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(90,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(91,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(92,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(93,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(94,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(95,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(96,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(97,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(98,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(99,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(100,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(101,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(102,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(103,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(104,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(105,14);
   rs_ss_bmass_td0_bin3__8->SetBinContent(106,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(107,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(108,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(109,20);
   rs_ss_bmass_td0_bin3__8->SetBinContent(110,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(111,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(112,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(113,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(114,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(115,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(116,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(117,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(118,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(119,15);
   rs_ss_bmass_td0_bin3__8->SetBinContent(120,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(121,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(122,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(123,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(124,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(125,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(126,14);
   rs_ss_bmass_td0_bin3__8->SetBinContent(127,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(128,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(129,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(130,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(131,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(132,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(133,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(134,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(135,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(136,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(137,15);
   rs_ss_bmass_td0_bin3__8->SetBinContent(138,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(139,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(140,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(141,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(142,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(143,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(144,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(145,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(146,14);
   rs_ss_bmass_td0_bin3__8->SetBinContent(147,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(148,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(149,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(150,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(151,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(152,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(153,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(154,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(155,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(156,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(157,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(158,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(159,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(160,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(161,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(162,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(163,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(164,14);
   rs_ss_bmass_td0_bin3__8->SetBinContent(165,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(166,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(167,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(168,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(169,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(170,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(171,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(172,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(173,13);
   rs_ss_bmass_td0_bin3__8->SetBinContent(174,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(175,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(176,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(177,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(178,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(179,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(180,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(181,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(182,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(183,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(184,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(185,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(186,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(187,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(188,14);
   rs_ss_bmass_td0_bin3__8->SetBinContent(189,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(190,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(191,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(192,12);
   rs_ss_bmass_td0_bin3__8->SetBinContent(193,10);
   rs_ss_bmass_td0_bin3__8->SetBinContent(194,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(195,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(196,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(197,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(198,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(199,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(200,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(201,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(202,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(203,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(204,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(205,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(206,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(207,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(208,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(209,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(210,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(211,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(212,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(213,9);
   rs_ss_bmass_td0_bin3__8->SetBinContent(214,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(215,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(216,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(217,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(218,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(219,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(220,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(221,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(222,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(223,11);
   rs_ss_bmass_td0_bin3__8->SetBinContent(224,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(225,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(226,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(227,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(228,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(229,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(230,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(231,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(233,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(234,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(235,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(236,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(237,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(238,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(239,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(240,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(241,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(242,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(243,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(244,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(245,7);
   rs_ss_bmass_td0_bin3__8->SetBinContent(246,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(247,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(248,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(249,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(250,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(251,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(252,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(253,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(254,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(255,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(256,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(257,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(258,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(259,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(260,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(261,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(262,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(263,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(264,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(265,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(266,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(267,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(268,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(269,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(272,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(273,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(274,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(275,8);
   rs_ss_bmass_td0_bin3__8->SetBinContent(276,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(277,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(278,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(279,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(280,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(281,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(283,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(284,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(285,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(286,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(287,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(288,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(289,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(290,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(291,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(292,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(293,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(294,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(295,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(296,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(297,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(298,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(299,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(300,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(301,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(302,6);
   rs_ss_bmass_td0_bin3__8->SetBinContent(303,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(304,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(306,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(307,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(308,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(309,5);
   rs_ss_bmass_td0_bin3__8->SetBinContent(310,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(311,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(312,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(313,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(314,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(315,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(316,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(317,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(318,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(319,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(321,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(323,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(324,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(325,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(326,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(327,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(328,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(329,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(330,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(331,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(332,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(333,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(334,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(335,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(337,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(338,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(339,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(340,3);
   rs_ss_bmass_td0_bin3__8->SetBinContent(341,1);
   rs_ss_bmass_td0_bin3__8->SetBinContent(342,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(343,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(344,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(345,4);
   rs_ss_bmass_td0_bin3__8->SetBinContent(347,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(348,2);
   rs_ss_bmass_td0_bin3__8->SetBinContent(349,3);
   rs_ss_bmass_td0_bin3__8->SetEntries(2124);
   rs_ss_bmass_td0_bin3__8->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass_td0_bin3__8->SetLineColor(ci);
   rs_ss_bmass_td0_bin3__8->SetLineWidth(2);
   rs_ss_bmass_td0_bin3__8->SetMarkerStyle(20);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin3__8->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin3__8->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin3__8->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin3__8->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin3__8->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin3__8->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass_td0_bin3__8->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin3__8->Draw("same");
   
   Double_t Graph0_fx4[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy4[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx4,Graph0_fy4);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph0234 = new TH1F("Graph_Graph_Graph_Graph0234","Graph",100,5549,6041);
   Graph_Graph_Graph_Graph0234->SetMinimum(0.45);
   Graph_Graph_Graph_Graph0234->SetMaximum(10999.95);
   Graph_Graph_Graph_Graph0234->SetDirectory(0);
   Graph_Graph_Graph_Graph0234->SetStats(0);
   Graph_Graph_Graph_Graph0234->SetLineWidth(2);
   Graph_Graph_Graph_Graph0234->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph0234->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph0234->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0234->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0234->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph0234->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph0234->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph0234->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph0234);
   
   graph->Draw("f ");
   TLine *line = new TLine(3100,0,3100,1900);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,1900);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();

   TPaveText *pt = new TPaveText(0.76,0.85,0.91,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pt = new TPaveText(0.75,0.77,0.92,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->AddText("0.5#leq t/#tau<0.9");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_6d.C <==
void fig_supp_6d()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:53 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-363.2202,6753.165,1906.906);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass_td0_bin4__9 = new TH1D("rs_bmass_td0_bin4__9","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass_td0_bin4__9->SetBinContent(15,32);
   rs_bmass_td0_bin4__9->SetBinContent(16,95);
   rs_bmass_td0_bin4__9->SetBinContent(17,146);
   rs_bmass_td0_bin4__9->SetBinContent(18,181);
   rs_bmass_td0_bin4__9->SetBinContent(19,209);
   rs_bmass_td0_bin4__9->SetBinContent(20,219);
   rs_bmass_td0_bin4__9->SetBinContent(21,215);
   rs_bmass_td0_bin4__9->SetBinContent(22,210);
   rs_bmass_td0_bin4__9->SetBinContent(23,214);
   rs_bmass_td0_bin4__9->SetBinContent(24,249);
   rs_bmass_td0_bin4__9->SetBinContent(25,237);
   rs_bmass_td0_bin4__9->SetBinContent(26,254);
   rs_bmass_td0_bin4__9->SetBinContent(27,270);
   rs_bmass_td0_bin4__9->SetBinContent(28,276);
   rs_bmass_td0_bin4__9->SetBinContent(29,290);
   rs_bmass_td0_bin4__9->SetBinContent(30,313);
   rs_bmass_td0_bin4__9->SetBinContent(31,307);
   rs_bmass_td0_bin4__9->SetBinContent(32,304);
   rs_bmass_td0_bin4__9->SetBinContent(33,337);
   rs_bmass_td0_bin4__9->SetBinContent(34,354);
   rs_bmass_td0_bin4__9->SetBinContent(35,344);
   rs_bmass_td0_bin4__9->SetBinContent(36,341);
   rs_bmass_td0_bin4__9->SetBinContent(37,374);
   rs_bmass_td0_bin4__9->SetBinContent(38,391);
   rs_bmass_td0_bin4__9->SetBinContent(39,413);
   rs_bmass_td0_bin4__9->SetBinContent(40,412);
   rs_bmass_td0_bin4__9->SetBinContent(41,452);
   rs_bmass_td0_bin4__9->SetBinContent(42,448);
   rs_bmass_td0_bin4__9->SetBinContent(43,478);
   rs_bmass_td0_bin4__9->SetBinContent(44,487);
   rs_bmass_td0_bin4__9->SetBinContent(45,453);
   rs_bmass_td0_bin4__9->SetBinContent(46,508);
   rs_bmass_td0_bin4__9->SetBinContent(47,536);
   rs_bmass_td0_bin4__9->SetBinContent(48,514);
   rs_bmass_td0_bin4__9->SetBinContent(49,521);
   rs_bmass_td0_bin4__9->SetBinContent(50,579);
   rs_bmass_td0_bin4__9->SetBinContent(51,575);
   rs_bmass_td0_bin4__9->SetBinContent(52,615);
   rs_bmass_td0_bin4__9->SetBinContent(53,592);
   rs_bmass_td0_bin4__9->SetBinContent(54,593);
   rs_bmass_td0_bin4__9->SetBinContent(55,637);
   rs_bmass_td0_bin4__9->SetBinContent(56,674);
   rs_bmass_td0_bin4__9->SetBinContent(57,603);
   rs_bmass_td0_bin4__9->SetBinContent(58,642);
   rs_bmass_td0_bin4__9->SetBinContent(59,707);
   rs_bmass_td0_bin4__9->SetBinContent(60,718);
   rs_bmass_td0_bin4__9->SetBinContent(61,686);
   rs_bmass_td0_bin4__9->SetBinContent(62,770);
   rs_bmass_td0_bin4__9->SetBinContent(63,706);
   rs_bmass_td0_bin4__9->SetBinContent(64,735);
   rs_bmass_td0_bin4__9->SetBinContent(65,706);
   rs_bmass_td0_bin4__9->SetBinContent(66,736);
   rs_bmass_td0_bin4__9->SetBinContent(67,791);
   rs_bmass_td0_bin4__9->SetBinContent(68,836);
   rs_bmass_td0_bin4__9->SetBinContent(69,768);
   rs_bmass_td0_bin4__9->SetBinContent(70,855);
   rs_bmass_td0_bin4__9->SetBinContent(71,850);
   rs_bmass_td0_bin4__9->SetBinContent(72,851);
   rs_bmass_td0_bin4__9->SetBinContent(73,834);
   rs_bmass_td0_bin4__9->SetBinContent(74,946);
   rs_bmass_td0_bin4__9->SetBinContent(75,999);
   rs_bmass_td0_bin4__9->SetBinContent(76,927);
   rs_bmass_td0_bin4__9->SetBinContent(77,987);
   rs_bmass_td0_bin4__9->SetBinContent(78,963);
   rs_bmass_td0_bin4__9->SetBinContent(79,996);
   rs_bmass_td0_bin4__9->SetBinContent(80,974);
   rs_bmass_td0_bin4__9->SetBinContent(81,991);
   rs_bmass_td0_bin4__9->SetBinContent(82,1052);
   rs_bmass_td0_bin4__9->SetBinContent(83,1068);
   rs_bmass_td0_bin4__9->SetBinContent(84,1030);
   rs_bmass_td0_bin4__9->SetBinContent(85,1145);
   rs_bmass_td0_bin4__9->SetBinContent(86,1081);
   rs_bmass_td0_bin4__9->SetBinContent(87,1119);
   rs_bmass_td0_bin4__9->SetBinContent(88,1127);
   rs_bmass_td0_bin4__9->SetBinContent(89,1168);
   rs_bmass_td0_bin4__9->SetBinContent(90,1229);
   rs_bmass_td0_bin4__9->SetBinContent(91,1122);
   rs_bmass_td0_bin4__9->SetBinContent(92,1186);
   rs_bmass_td0_bin4__9->SetBinContent(93,1247);
   rs_bmass_td0_bin4__9->SetBinContent(94,1250);
   rs_bmass_td0_bin4__9->SetBinContent(95,1241);
   rs_bmass_td0_bin4__9->SetBinContent(96,1265);
   rs_bmass_td0_bin4__9->SetBinContent(97,1276);
   rs_bmass_td0_bin4__9->SetBinContent(98,1248);
   rs_bmass_td0_bin4__9->SetBinContent(99,1331);
   rs_bmass_td0_bin4__9->SetBinContent(100,1362);
   rs_bmass_td0_bin4__9->SetBinContent(101,1320);
   rs_bmass_td0_bin4__9->SetBinContent(102,1305);
   rs_bmass_td0_bin4__9->SetBinContent(103,1358);
   rs_bmass_td0_bin4__9->SetBinContent(104,1350);
   rs_bmass_td0_bin4__9->SetBinContent(105,1362);
   rs_bmass_td0_bin4__9->SetBinContent(106,1345);
   rs_bmass_td0_bin4__9->SetBinContent(107,1413);
   rs_bmass_td0_bin4__9->SetBinContent(108,1391);
   rs_bmass_td0_bin4__9->SetBinContent(109,1355);
   rs_bmass_td0_bin4__9->SetBinContent(110,1492);
   rs_bmass_td0_bin4__9->SetBinContent(111,1411);
   rs_bmass_td0_bin4__9->SetBinContent(112,1484);
   rs_bmass_td0_bin4__9->SetBinContent(113,1527);
   rs_bmass_td0_bin4__9->SetBinContent(114,1484);
   rs_bmass_td0_bin4__9->SetBinContent(115,1487);
   rs_bmass_td0_bin4__9->SetBinContent(116,1423);
   rs_bmass_td0_bin4__9->SetBinContent(117,1500);
   rs_bmass_td0_bin4__9->SetBinContent(118,1508);
   rs_bmass_td0_bin4__9->SetBinContent(119,1484);
   rs_bmass_td0_bin4__9->SetBinContent(120,1538);
   rs_bmass_td0_bin4__9->SetBinContent(121,1519);
   rs_bmass_td0_bin4__9->SetBinContent(122,1554);
   rs_bmass_td0_bin4__9->SetBinContent(123,1532);
   rs_bmass_td0_bin4__9->SetBinContent(124,1619);
   rs_bmass_td0_bin4__9->SetBinContent(125,1562);
   rs_bmass_td0_bin4__9->SetBinContent(126,1544);
   rs_bmass_td0_bin4__9->SetBinContent(127,1656);
   rs_bmass_td0_bin4__9->SetBinContent(128,1553);
   rs_bmass_td0_bin4__9->SetBinContent(129,1576);
   rs_bmass_td0_bin4__9->SetBinContent(130,1554);
   rs_bmass_td0_bin4__9->SetBinContent(131,1600);
   rs_bmass_td0_bin4__9->SetBinContent(132,1621);
   rs_bmass_td0_bin4__9->SetBinContent(133,1617);
   rs_bmass_td0_bin4__9->SetBinContent(134,1593);
   rs_bmass_td0_bin4__9->SetBinContent(135,1650);
   rs_bmass_td0_bin4__9->SetBinContent(136,1605);
   rs_bmass_td0_bin4__9->SetBinContent(137,1582);
   rs_bmass_td0_bin4__9->SetBinContent(138,1604);
   rs_bmass_td0_bin4__9->SetBinContent(139,1676);
   rs_bmass_td0_bin4__9->SetBinContent(140,1629);
   rs_bmass_td0_bin4__9->SetBinContent(141,1675);
   rs_bmass_td0_bin4__9->SetBinContent(142,1631);
   rs_bmass_td0_bin4__9->SetBinContent(143,1581);
   rs_bmass_td0_bin4__9->SetBinContent(144,1604);
   rs_bmass_td0_bin4__9->SetBinContent(145,1633);
   rs_bmass_td0_bin4__9->SetBinContent(146,1633);
   rs_bmass_td0_bin4__9->SetBinContent(147,1619);
   rs_bmass_td0_bin4__9->SetBinContent(148,1557);
   rs_bmass_td0_bin4__9->SetBinContent(149,1708);
   rs_bmass_td0_bin4__9->SetBinContent(150,1584);
   rs_bmass_td0_bin4__9->SetBinContent(151,1604);
   rs_bmass_td0_bin4__9->SetBinContent(152,1621);
   rs_bmass_td0_bin4__9->SetBinContent(153,1572);
   rs_bmass_td0_bin4__9->SetBinContent(154,1622);
   rs_bmass_td0_bin4__9->SetBinContent(155,1581);
   rs_bmass_td0_bin4__9->SetBinContent(156,1564);
   rs_bmass_td0_bin4__9->SetBinContent(157,1649);
   rs_bmass_td0_bin4__9->SetBinContent(158,1623);
   rs_bmass_td0_bin4__9->SetBinContent(159,1679);
   rs_bmass_td0_bin4__9->SetBinContent(160,1495);
   rs_bmass_td0_bin4__9->SetBinContent(161,1607);
   rs_bmass_td0_bin4__9->SetBinContent(162,1569);
   rs_bmass_td0_bin4__9->SetBinContent(163,1578);
   rs_bmass_td0_bin4__9->SetBinContent(164,1507);
   rs_bmass_td0_bin4__9->SetBinContent(165,1551);
   rs_bmass_td0_bin4__9->SetBinContent(166,1517);
   rs_bmass_td0_bin4__9->SetBinContent(167,1556);
   rs_bmass_td0_bin4__9->SetBinContent(168,1554);
   rs_bmass_td0_bin4__9->SetBinContent(169,1499);
   rs_bmass_td0_bin4__9->SetBinContent(170,1451);
   rs_bmass_td0_bin4__9->SetBinContent(171,1480);
   rs_bmass_td0_bin4__9->SetBinContent(172,1483);
   rs_bmass_td0_bin4__9->SetBinContent(173,1458);
   rs_bmass_td0_bin4__9->SetBinContent(174,1476);
   rs_bmass_td0_bin4__9->SetBinContent(175,1471);
   rs_bmass_td0_bin4__9->SetBinContent(176,1439);
   rs_bmass_td0_bin4__9->SetBinContent(177,1543);
   rs_bmass_td0_bin4__9->SetBinContent(178,1466);
   rs_bmass_td0_bin4__9->SetBinContent(179,1410);
   rs_bmass_td0_bin4__9->SetBinContent(180,1461);
   rs_bmass_td0_bin4__9->SetBinContent(181,1405);
   rs_bmass_td0_bin4__9->SetBinContent(182,1416);
   rs_bmass_td0_bin4__9->SetBinContent(183,1430);
   rs_bmass_td0_bin4__9->SetBinContent(184,1396);
   rs_bmass_td0_bin4__9->SetBinContent(185,1369);
   rs_bmass_td0_bin4__9->SetBinContent(186,1418);
   rs_bmass_td0_bin4__9->SetBinContent(187,1357);
   rs_bmass_td0_bin4__9->SetBinContent(188,1313);
   rs_bmass_td0_bin4__9->SetBinContent(189,1337);
   rs_bmass_td0_bin4__9->SetBinContent(190,1328);
   rs_bmass_td0_bin4__9->SetBinContent(191,1246);
   rs_bmass_td0_bin4__9->SetBinContent(192,1286);
   rs_bmass_td0_bin4__9->SetBinContent(193,1239);
   rs_bmass_td0_bin4__9->SetBinContent(194,1271);
   rs_bmass_td0_bin4__9->SetBinContent(195,1236);
   rs_bmass_td0_bin4__9->SetBinContent(196,1206);
   rs_bmass_td0_bin4__9->SetBinContent(197,1172);
   rs_bmass_td0_bin4__9->SetBinContent(198,1179);
   rs_bmass_td0_bin4__9->SetBinContent(199,1189);
   rs_bmass_td0_bin4__9->SetBinContent(200,1123);
   rs_bmass_td0_bin4__9->SetBinContent(201,1090);
   rs_bmass_td0_bin4__9->SetBinContent(202,1109);
   rs_bmass_td0_bin4__9->SetBinContent(203,1053);
   rs_bmass_td0_bin4__9->SetBinContent(204,1054);
   rs_bmass_td0_bin4__9->SetBinContent(205,1027);
   rs_bmass_td0_bin4__9->SetBinContent(206,996);
   rs_bmass_td0_bin4__9->SetBinContent(207,1018);
   rs_bmass_td0_bin4__9->SetBinContent(208,1014);
   rs_bmass_td0_bin4__9->SetBinContent(209,974);
   rs_bmass_td0_bin4__9->SetBinContent(210,992);
   rs_bmass_td0_bin4__9->SetBinContent(211,947);
   rs_bmass_td0_bin4__9->SetBinContent(212,950);
   rs_bmass_td0_bin4__9->SetBinContent(213,949);
   rs_bmass_td0_bin4__9->SetBinContent(214,902);
   rs_bmass_td0_bin4__9->SetBinContent(215,871);
   rs_bmass_td0_bin4__9->SetBinContent(216,865);
   rs_bmass_td0_bin4__9->SetBinContent(217,837);
   rs_bmass_td0_bin4__9->SetBinContent(218,831);
   rs_bmass_td0_bin4__9->SetBinContent(219,808);
   rs_bmass_td0_bin4__9->SetBinContent(220,821);
   rs_bmass_td0_bin4__9->SetBinContent(221,792);
   rs_bmass_td0_bin4__9->SetBinContent(222,728);
   rs_bmass_td0_bin4__9->SetBinContent(223,744);
   rs_bmass_td0_bin4__9->SetBinContent(224,733);
   rs_bmass_td0_bin4__9->SetBinContent(225,726);
   rs_bmass_td0_bin4__9->SetBinContent(226,703);
   rs_bmass_td0_bin4__9->SetBinContent(227,688);
   rs_bmass_td0_bin4__9->SetBinContent(228,658);
   rs_bmass_td0_bin4__9->SetBinContent(229,608);
   rs_bmass_td0_bin4__9->SetBinContent(230,609);
   rs_bmass_td0_bin4__9->SetBinContent(231,612);
   rs_bmass_td0_bin4__9->SetBinContent(232,594);
   rs_bmass_td0_bin4__9->SetBinContent(233,519);
   rs_bmass_td0_bin4__9->SetBinContent(234,489);
   rs_bmass_td0_bin4__9->SetBinContent(235,479);
   rs_bmass_td0_bin4__9->SetBinContent(236,508);
   rs_bmass_td0_bin4__9->SetBinContent(237,437);
   rs_bmass_td0_bin4__9->SetBinContent(238,441);
   rs_bmass_td0_bin4__9->SetBinContent(239,428);
   rs_bmass_td0_bin4__9->SetBinContent(240,463);
   rs_bmass_td0_bin4__9->SetBinContent(241,395);
   rs_bmass_td0_bin4__9->SetBinContent(242,394);
   rs_bmass_td0_bin4__9->SetBinContent(243,403);
   rs_bmass_td0_bin4__9->SetBinContent(244,362);
   rs_bmass_td0_bin4__9->SetBinContent(245,338);
   rs_bmass_td0_bin4__9->SetBinContent(246,350);
   rs_bmass_td0_bin4__9->SetBinContent(247,304);
   rs_bmass_td0_bin4__9->SetBinContent(248,350);
   rs_bmass_td0_bin4__9->SetBinContent(249,263);
   rs_bmass_td0_bin4__9->SetBinContent(250,309);
   rs_bmass_td0_bin4__9->SetBinContent(251,265);
   rs_bmass_td0_bin4__9->SetBinContent(252,223);
   rs_bmass_td0_bin4__9->SetBinContent(253,244);
   rs_bmass_td0_bin4__9->SetBinContent(254,231);
   rs_bmass_td0_bin4__9->SetBinContent(255,208);
   rs_bmass_td0_bin4__9->SetBinContent(256,201);
   rs_bmass_td0_bin4__9->SetBinContent(257,183);
   rs_bmass_td0_bin4__9->SetBinContent(258,158);
   rs_bmass_td0_bin4__9->SetBinContent(259,160);
   rs_bmass_td0_bin4__9->SetBinContent(260,145);
   rs_bmass_td0_bin4__9->SetBinContent(261,118);
   rs_bmass_td0_bin4__9->SetBinContent(262,120);
   rs_bmass_td0_bin4__9->SetBinContent(263,115);
   rs_bmass_td0_bin4__9->SetBinContent(264,108);
   rs_bmass_td0_bin4__9->SetBinContent(265,101);
   rs_bmass_td0_bin4__9->SetBinContent(266,89);
   rs_bmass_td0_bin4__9->SetBinContent(267,81);
   rs_bmass_td0_bin4__9->SetBinContent(268,73);
   rs_bmass_td0_bin4__9->SetBinContent(269,55);
   rs_bmass_td0_bin4__9->SetBinContent(270,60);
   rs_bmass_td0_bin4__9->SetBinContent(271,36);
   rs_bmass_td0_bin4__9->SetBinContent(272,43);
   rs_bmass_td0_bin4__9->SetBinContent(273,38);
   rs_bmass_td0_bin4__9->SetBinContent(274,34);
   rs_bmass_td0_bin4__9->SetBinContent(275,32);
   rs_bmass_td0_bin4__9->SetBinContent(276,33);
   rs_bmass_td0_bin4__9->SetBinContent(277,36);
   rs_bmass_td0_bin4__9->SetBinContent(278,26);
   rs_bmass_td0_bin4__9->SetBinContent(279,35);
   rs_bmass_td0_bin4__9->SetBinContent(280,29);
   rs_bmass_td0_bin4__9->SetBinContent(281,22);
   rs_bmass_td0_bin4__9->SetBinContent(282,19);
   rs_bmass_td0_bin4__9->SetBinContent(283,15);
   rs_bmass_td0_bin4__9->SetBinContent(284,18);
   rs_bmass_td0_bin4__9->SetBinContent(285,12);
   rs_bmass_td0_bin4__9->SetBinContent(286,10);
   rs_bmass_td0_bin4__9->SetBinContent(287,14);
   rs_bmass_td0_bin4__9->SetBinContent(288,6);
   rs_bmass_td0_bin4__9->SetBinContent(289,13);
   rs_bmass_td0_bin4__9->SetBinContent(290,9);
   rs_bmass_td0_bin4__9->SetBinContent(291,12);
   rs_bmass_td0_bin4__9->SetBinContent(292,10);
   rs_bmass_td0_bin4__9->SetBinContent(293,11);
   rs_bmass_td0_bin4__9->SetBinContent(294,9);
   rs_bmass_td0_bin4__9->SetBinContent(295,11);
   rs_bmass_td0_bin4__9->SetBinContent(296,10);
   rs_bmass_td0_bin4__9->SetBinContent(297,4);
   rs_bmass_td0_bin4__9->SetBinContent(298,11);
   rs_bmass_td0_bin4__9->SetBinContent(299,8);
   rs_bmass_td0_bin4__9->SetBinContent(300,5);
   rs_bmass_td0_bin4__9->SetBinContent(301,8);
   rs_bmass_td0_bin4__9->SetBinContent(302,12);
   rs_bmass_td0_bin4__9->SetBinContent(303,5);
   rs_bmass_td0_bin4__9->SetBinContent(304,14);
   rs_bmass_td0_bin4__9->SetBinContent(305,7);
   rs_bmass_td0_bin4__9->SetBinContent(306,6);
   rs_bmass_td0_bin4__9->SetBinContent(307,14);
   rs_bmass_td0_bin4__9->SetBinContent(308,8);
   rs_bmass_td0_bin4__9->SetBinContent(309,9);
   rs_bmass_td0_bin4__9->SetBinContent(310,2);
   rs_bmass_td0_bin4__9->SetBinContent(311,7);
   rs_bmass_td0_bin4__9->SetBinContent(312,7);
   rs_bmass_td0_bin4__9->SetBinContent(313,6);
   rs_bmass_td0_bin4__9->SetBinContent(314,9);
   rs_bmass_td0_bin4__9->SetBinContent(315,9);
   rs_bmass_td0_bin4__9->SetBinContent(316,4);
   rs_bmass_td0_bin4__9->SetBinContent(317,8);
   rs_bmass_td0_bin4__9->SetBinContent(318,9);
   rs_bmass_td0_bin4__9->SetBinContent(319,9);
   rs_bmass_td0_bin4__9->SetBinContent(320,7);
   rs_bmass_td0_bin4__9->SetBinContent(321,4);
   rs_bmass_td0_bin4__9->SetBinContent(322,5);
   rs_bmass_td0_bin4__9->SetBinContent(323,5);
   rs_bmass_td0_bin4__9->SetBinContent(324,8);
   rs_bmass_td0_bin4__9->SetBinContent(325,11);
   rs_bmass_td0_bin4__9->SetBinContent(326,4);
   rs_bmass_td0_bin4__9->SetBinContent(327,5);
   rs_bmass_td0_bin4__9->SetBinContent(328,7);
   rs_bmass_td0_bin4__9->SetBinContent(329,4);
   rs_bmass_td0_bin4__9->SetBinContent(330,5);
   rs_bmass_td0_bin4__9->SetBinContent(331,8);
   rs_bmass_td0_bin4__9->SetBinContent(332,4);
   rs_bmass_td0_bin4__9->SetBinContent(333,8);
   rs_bmass_td0_bin4__9->SetBinContent(334,10);
   rs_bmass_td0_bin4__9->SetBinContent(335,7);
   rs_bmass_td0_bin4__9->SetBinContent(336,7);
   rs_bmass_td0_bin4__9->SetBinContent(337,7);
   rs_bmass_td0_bin4__9->SetBinContent(338,7);
   rs_bmass_td0_bin4__9->SetBinContent(339,7);
   rs_bmass_td0_bin4__9->SetBinContent(340,5);
   rs_bmass_td0_bin4__9->SetBinContent(341,6);
   rs_bmass_td0_bin4__9->SetBinContent(342,4);
   rs_bmass_td0_bin4__9->SetBinContent(343,11);
   rs_bmass_td0_bin4__9->SetBinContent(344,5);
   rs_bmass_td0_bin4__9->SetBinContent(345,4);
   rs_bmass_td0_bin4__9->SetBinContent(346,4);
   rs_bmass_td0_bin4__9->SetBinContent(347,5);
   rs_bmass_td0_bin4__9->SetBinContent(348,10);
   rs_bmass_td0_bin4__9->SetBinContent(349,6);
   rs_bmass_td0_bin4__9->SetBinContent(350,5);
   rs_bmass_td0_bin4__9->SetBinContent(351,2);
   rs_bmass_td0_bin4__9->SetEntries(245777);
   rs_bmass_td0_bin4__9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass_td0_bin4__9->SetLineColor(ci);
   rs_bmass_td0_bin4__9->SetLineWidth(2);
   rs_bmass_td0_bin4__9->SetMarkerStyle(20);
   rs_bmass_td0_bin4__9->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass_td0_bin4__9->GetXaxis()->SetNdivisions(505);
   rs_bmass_td0_bin4__9->GetXaxis()->SetLabelFont(132);
   rs_bmass_td0_bin4__9->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin4__9->GetXaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin4__9->GetXaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin4__9->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin4__9->GetXaxis()->SetTitleFont(132);
   rs_bmass_td0_bin4__9->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass_td0_bin4__9->GetYaxis()->SetLabelFont(132);
   rs_bmass_td0_bin4__9->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin4__9->GetYaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin4__9->GetYaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin4__9->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin4__9->GetYaxis()->SetTitleFont(132);
   rs_bmass_td0_bin4__9->GetZaxis()->SetLabelFont(132);
   rs_bmass_td0_bin4__9->GetZaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin4__9->GetZaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin4__9->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass_td0_bin4__9->GetZaxis()->SetTitleFont(132);
   rs_bmass_td0_bin4__9->Draw("");
   
   TH1D *rs_ss_bmass_td0_bin4__10 = new TH1D("rs_ss_bmass_td0_bin4__10","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass_td0_bin4__10->SetBinContent(11,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(15,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(16,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(17,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(18,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(19,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(20,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(21,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(22,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(23,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(24,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(25,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(26,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(27,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(28,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(29,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(30,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(31,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(32,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(33,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(34,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(35,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(36,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(37,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(38,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(39,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(40,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(41,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(42,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(43,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(44,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(45,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(46,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(47,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(48,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(49,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(50,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(51,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(52,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(53,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(54,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(55,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(56,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(57,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(58,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(59,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(60,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(61,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(62,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(63,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(64,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(65,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(66,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(67,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(68,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(69,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(70,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(71,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(72,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(73,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(74,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(75,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(76,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(77,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(78,18);
   rs_ss_bmass_td0_bin4__10->SetBinContent(79,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(80,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(81,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(82,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(83,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(84,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(85,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(86,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(87,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(88,16);
   rs_ss_bmass_td0_bin4__10->SetBinContent(89,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(90,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(91,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(92,15);
   rs_ss_bmass_td0_bin4__10->SetBinContent(93,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(94,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(95,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(96,17);
   rs_ss_bmass_td0_bin4__10->SetBinContent(97,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(98,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(99,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(100,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(101,15);
   rs_ss_bmass_td0_bin4__10->SetBinContent(102,15);
   rs_ss_bmass_td0_bin4__10->SetBinContent(103,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(104,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(105,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(106,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(107,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(108,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(109,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(110,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(111,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(112,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(113,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(114,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(115,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(116,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(117,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(118,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(119,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(120,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(121,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(122,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(123,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(124,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(125,18);
   rs_ss_bmass_td0_bin4__10->SetBinContent(126,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(127,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(128,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(129,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(130,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(131,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(132,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(133,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(134,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(135,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(136,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(137,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(138,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(139,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(140,17);
   rs_ss_bmass_td0_bin4__10->SetBinContent(141,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(142,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(143,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(144,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(145,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(146,17);
   rs_ss_bmass_td0_bin4__10->SetBinContent(147,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(148,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(149,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(150,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(151,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(152,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(153,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(154,15);
   rs_ss_bmass_td0_bin4__10->SetBinContent(155,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(156,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(157,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(158,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(159,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(160,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(161,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(162,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(163,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(164,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(165,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(166,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(167,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(168,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(169,16);
   rs_ss_bmass_td0_bin4__10->SetBinContent(170,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(171,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(172,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(173,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(174,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(175,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(176,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(177,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(178,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(179,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(180,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(181,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(182,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(183,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(184,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(185,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(186,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(187,15);
   rs_ss_bmass_td0_bin4__10->SetBinContent(188,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(189,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(190,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(191,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(192,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(193,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(194,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(195,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(196,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(197,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(198,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(199,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(200,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(201,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(202,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(203,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(204,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(205,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(206,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(207,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(208,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(209,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(210,18);
   rs_ss_bmass_td0_bin4__10->SetBinContent(211,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(212,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(213,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(214,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(215,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(216,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(217,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(218,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(219,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(220,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(221,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(222,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(223,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(224,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(225,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(226,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(227,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(228,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(229,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(230,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(231,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(232,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(233,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(234,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(235,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(236,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(237,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(238,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(239,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(240,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(241,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(242,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(243,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(244,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(245,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(246,14);
   rs_ss_bmass_td0_bin4__10->SetBinContent(247,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(248,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(249,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(250,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(251,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(252,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(253,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(254,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(255,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(256,13);
   rs_ss_bmass_td0_bin4__10->SetBinContent(257,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(258,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(259,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(260,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(261,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(262,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(263,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(264,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(265,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(266,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(267,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(268,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(269,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(270,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(271,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(272,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(273,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(274,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(275,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(276,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(277,12);
   rs_ss_bmass_td0_bin4__10->SetBinContent(278,11);
   rs_ss_bmass_td0_bin4__10->SetBinContent(279,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(280,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(281,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(282,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(283,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(284,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(285,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(286,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(287,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(288,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(289,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(290,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(291,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(292,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(293,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(294,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(295,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(296,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(297,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(298,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(299,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(300,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(301,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(302,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(303,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(304,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(305,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(306,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(307,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(308,10);
   rs_ss_bmass_td0_bin4__10->SetBinContent(309,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(310,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(311,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(312,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(313,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(314,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(315,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(316,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(317,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(318,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(319,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(320,9);
   rs_ss_bmass_td0_bin4__10->SetBinContent(321,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(322,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(323,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(324,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(325,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(326,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(327,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(328,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(329,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(330,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(331,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(332,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(333,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(334,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(335,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(336,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(337,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(338,6);
   rs_ss_bmass_td0_bin4__10->SetBinContent(340,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(341,2);
   rs_ss_bmass_td0_bin4__10->SetBinContent(342,4);
   rs_ss_bmass_td0_bin4__10->SetBinContent(343,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(344,3);
   rs_ss_bmass_td0_bin4__10->SetBinContent(345,7);
   rs_ss_bmass_td0_bin4__10->SetBinContent(346,8);
   rs_ss_bmass_td0_bin4__10->SetBinContent(347,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(348,5);
   rs_ss_bmass_td0_bin4__10->SetBinContent(349,1);
   rs_ss_bmass_td0_bin4__10->SetBinContent(350,4);
   rs_ss_bmass_td0_bin4__10->SetEntries(2761);
   rs_ss_bmass_td0_bin4__10->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass_td0_bin4__10->SetLineColor(ci);
   rs_ss_bmass_td0_bin4__10->SetLineWidth(2);
   rs_ss_bmass_td0_bin4__10->SetMarkerStyle(20);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin4__10->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin4__10->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin4__10->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin4__10->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin4__10->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin4__10->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass_td0_bin4__10->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin4__10->Draw("same");
   
   Double_t Graph0_fx5[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy5[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx5,Graph0_fy5);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph02345 = new TH1F("Graph_Graph_Graph_Graph_Graph02345","Graph",100,5549,6041);
   Graph_Graph_Graph_Graph_Graph02345->SetMinimum(0.45);
   Graph_Graph_Graph_Graph_Graph02345->SetMaximum(10999.95);
   Graph_Graph_Graph_Graph_Graph02345->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph02345->SetStats(0);
   Graph_Graph_Graph_Graph_Graph02345->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph02345->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph02345->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph02345->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph02345->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph02345->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph02345->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph02345->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph02345->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph02345);
   
   graph->Draw("f ");
   TLine *line = new TLine(3100,0,3100,1800);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,1800);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();

   TPaveText *pt = new TPaveText(0.76,0.85,0.91,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pt = new TPaveText(0.75,0.77,0.92,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->AddText("0.9#leq t/#tau<1.5");
   pt->Draw();


   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/supplemental/fig_supp_6e.C <==
void fig_supp_6e()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 27 10:52:53 2016) by ROOT version6.04/14
   TCanvas *c1 = new TCanvas("c1", "c1",11,52,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(1689.873,-438.9266,6753.165,2304.365);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *rs_bmass_td0_bin5__11 = new TH1D("rs_bmass_td0_bin5__11","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_bmass_td0_bin5__11->SetBinContent(1,1);
   rs_bmass_td0_bin5__11->SetBinContent(15,33);
   rs_bmass_td0_bin5__11->SetBinContent(16,125);
   rs_bmass_td0_bin5__11->SetBinContent(17,197);
   rs_bmass_td0_bin5__11->SetBinContent(18,221);
   rs_bmass_td0_bin5__11->SetBinContent(19,190);
   rs_bmass_td0_bin5__11->SetBinContent(20,223);
   rs_bmass_td0_bin5__11->SetBinContent(21,244);
   rs_bmass_td0_bin5__11->SetBinContent(22,219);
   rs_bmass_td0_bin5__11->SetBinContent(23,251);
   rs_bmass_td0_bin5__11->SetBinContent(24,274);
   rs_bmass_td0_bin5__11->SetBinContent(25,276);
   rs_bmass_td0_bin5__11->SetBinContent(26,298);
   rs_bmass_td0_bin5__11->SetBinContent(27,304);
   rs_bmass_td0_bin5__11->SetBinContent(28,316);
   rs_bmass_td0_bin5__11->SetBinContent(29,326);
   rs_bmass_td0_bin5__11->SetBinContent(30,342);
   rs_bmass_td0_bin5__11->SetBinContent(31,324);
   rs_bmass_td0_bin5__11->SetBinContent(32,318);
   rs_bmass_td0_bin5__11->SetBinContent(33,326);
   rs_bmass_td0_bin5__11->SetBinContent(34,367);
   rs_bmass_td0_bin5__11->SetBinContent(35,385);
   rs_bmass_td0_bin5__11->SetBinContent(36,374);
   rs_bmass_td0_bin5__11->SetBinContent(37,406);
   rs_bmass_td0_bin5__11->SetBinContent(38,440);
   rs_bmass_td0_bin5__11->SetBinContent(39,417);
   rs_bmass_td0_bin5__11->SetBinContent(40,476);
   rs_bmass_td0_bin5__11->SetBinContent(41,435);
   rs_bmass_td0_bin5__11->SetBinContent(42,499);
   rs_bmass_td0_bin5__11->SetBinContent(43,540);
   rs_bmass_td0_bin5__11->SetBinContent(44,537);
   rs_bmass_td0_bin5__11->SetBinContent(45,588);
   rs_bmass_td0_bin5__11->SetBinContent(46,551);
   rs_bmass_td0_bin5__11->SetBinContent(47,532);
   rs_bmass_td0_bin5__11->SetBinContent(48,572);
   rs_bmass_td0_bin5__11->SetBinContent(49,625);
   rs_bmass_td0_bin5__11->SetBinContent(50,635);
   rs_bmass_td0_bin5__11->SetBinContent(51,589);
   rs_bmass_td0_bin5__11->SetBinContent(52,637);
   rs_bmass_td0_bin5__11->SetBinContent(53,684);
   rs_bmass_td0_bin5__11->SetBinContent(54,675);
   rs_bmass_td0_bin5__11->SetBinContent(55,686);
   rs_bmass_td0_bin5__11->SetBinContent(56,730);
   rs_bmass_td0_bin5__11->SetBinContent(57,738);
   rs_bmass_td0_bin5__11->SetBinContent(58,766);
   rs_bmass_td0_bin5__11->SetBinContent(59,785);
   rs_bmass_td0_bin5__11->SetBinContent(60,764);
   rs_bmass_td0_bin5__11->SetBinContent(61,784);
   rs_bmass_td0_bin5__11->SetBinContent(62,807);
   rs_bmass_td0_bin5__11->SetBinContent(63,830);
   rs_bmass_td0_bin5__11->SetBinContent(64,802);
   rs_bmass_td0_bin5__11->SetBinContent(65,891);
   rs_bmass_td0_bin5__11->SetBinContent(66,866);
   rs_bmass_td0_bin5__11->SetBinContent(67,947);
   rs_bmass_td0_bin5__11->SetBinContent(68,912);
   rs_bmass_td0_bin5__11->SetBinContent(69,898);
   rs_bmass_td0_bin5__11->SetBinContent(70,969);
   rs_bmass_td0_bin5__11->SetBinContent(71,960);
   rs_bmass_td0_bin5__11->SetBinContent(72,1045);
   rs_bmass_td0_bin5__11->SetBinContent(73,1027);
   rs_bmass_td0_bin5__11->SetBinContent(74,966);
   rs_bmass_td0_bin5__11->SetBinContent(75,1073);
   rs_bmass_td0_bin5__11->SetBinContent(76,1092);
   rs_bmass_td0_bin5__11->SetBinContent(77,1082);
   rs_bmass_td0_bin5__11->SetBinContent(78,1136);
   rs_bmass_td0_bin5__11->SetBinContent(79,1123);
   rs_bmass_td0_bin5__11->SetBinContent(80,1189);
   rs_bmass_td0_bin5__11->SetBinContent(81,1213);
   rs_bmass_td0_bin5__11->SetBinContent(82,1195);
   rs_bmass_td0_bin5__11->SetBinContent(83,1236);
   rs_bmass_td0_bin5__11->SetBinContent(84,1244);
   rs_bmass_td0_bin5__11->SetBinContent(85,1248);
   rs_bmass_td0_bin5__11->SetBinContent(86,1326);
   rs_bmass_td0_bin5__11->SetBinContent(87,1302);
   rs_bmass_td0_bin5__11->SetBinContent(88,1373);
   rs_bmass_td0_bin5__11->SetBinContent(89,1316);
   rs_bmass_td0_bin5__11->SetBinContent(90,1446);
   rs_bmass_td0_bin5__11->SetBinContent(91,1459);
   rs_bmass_td0_bin5__11->SetBinContent(92,1525);
   rs_bmass_td0_bin5__11->SetBinContent(93,1476);
   rs_bmass_td0_bin5__11->SetBinContent(94,1440);
   rs_bmass_td0_bin5__11->SetBinContent(95,1558);
   rs_bmass_td0_bin5__11->SetBinContent(96,1523);
   rs_bmass_td0_bin5__11->SetBinContent(97,1500);
   rs_bmass_td0_bin5__11->SetBinContent(98,1495);
   rs_bmass_td0_bin5__11->SetBinContent(99,1504);
   rs_bmass_td0_bin5__11->SetBinContent(100,1613);
   rs_bmass_td0_bin5__11->SetBinContent(101,1566);
   rs_bmass_td0_bin5__11->SetBinContent(102,1518);
   rs_bmass_td0_bin5__11->SetBinContent(103,1584);
   rs_bmass_td0_bin5__11->SetBinContent(104,1668);
   rs_bmass_td0_bin5__11->SetBinContent(105,1667);
   rs_bmass_td0_bin5__11->SetBinContent(106,1629);
   rs_bmass_td0_bin5__11->SetBinContent(107,1710);
   rs_bmass_td0_bin5__11->SetBinContent(108,1651);
   rs_bmass_td0_bin5__11->SetBinContent(109,1736);
   rs_bmass_td0_bin5__11->SetBinContent(110,1678);
   rs_bmass_td0_bin5__11->SetBinContent(111,1666);
   rs_bmass_td0_bin5__11->SetBinContent(112,1818);
   rs_bmass_td0_bin5__11->SetBinContent(113,1747);
   rs_bmass_td0_bin5__11->SetBinContent(114,1808);
   rs_bmass_td0_bin5__11->SetBinContent(115,1797);
   rs_bmass_td0_bin5__11->SetBinContent(116,1764);
   rs_bmass_td0_bin5__11->SetBinContent(117,1845);
   rs_bmass_td0_bin5__11->SetBinContent(118,1850);
   rs_bmass_td0_bin5__11->SetBinContent(119,1763);
   rs_bmass_td0_bin5__11->SetBinContent(120,1790);
   rs_bmass_td0_bin5__11->SetBinContent(121,1857);
   rs_bmass_td0_bin5__11->SetBinContent(122,1858);
   rs_bmass_td0_bin5__11->SetBinContent(123,1815);
   rs_bmass_td0_bin5__11->SetBinContent(124,1927);
   rs_bmass_td0_bin5__11->SetBinContent(125,1860);
   rs_bmass_td0_bin5__11->SetBinContent(126,1853);
   rs_bmass_td0_bin5__11->SetBinContent(127,1932);
   rs_bmass_td0_bin5__11->SetBinContent(128,1864);
   rs_bmass_td0_bin5__11->SetBinContent(129,1908);
   rs_bmass_td0_bin5__11->SetBinContent(130,1924);
   rs_bmass_td0_bin5__11->SetBinContent(131,1921);
   rs_bmass_td0_bin5__11->SetBinContent(132,1890);
   rs_bmass_td0_bin5__11->SetBinContent(133,1929);
   rs_bmass_td0_bin5__11->SetBinContent(134,1903);
   rs_bmass_td0_bin5__11->SetBinContent(135,1931);
   rs_bmass_td0_bin5__11->SetBinContent(136,1966);
   rs_bmass_td0_bin5__11->SetBinContent(137,2002);
   rs_bmass_td0_bin5__11->SetBinContent(138,1954);
   rs_bmass_td0_bin5__11->SetBinContent(139,1932);
   rs_bmass_td0_bin5__11->SetBinContent(140,1981);
   rs_bmass_td0_bin5__11->SetBinContent(141,1914);
   rs_bmass_td0_bin5__11->SetBinContent(142,1932);
   rs_bmass_td0_bin5__11->SetBinContent(143,1991);
   rs_bmass_td0_bin5__11->SetBinContent(144,1921);
   rs_bmass_td0_bin5__11->SetBinContent(145,1892);
   rs_bmass_td0_bin5__11->SetBinContent(146,1973);
   rs_bmass_td0_bin5__11->SetBinContent(147,1984);
   rs_bmass_td0_bin5__11->SetBinContent(148,2064);
   rs_bmass_td0_bin5__11->SetBinContent(149,2009);
   rs_bmass_td0_bin5__11->SetBinContent(150,1997);
   rs_bmass_td0_bin5__11->SetBinContent(151,1982);
   rs_bmass_td0_bin5__11->SetBinContent(152,1891);
   rs_bmass_td0_bin5__11->SetBinContent(153,1871);
   rs_bmass_td0_bin5__11->SetBinContent(154,1991);
   rs_bmass_td0_bin5__11->SetBinContent(155,1921);
   rs_bmass_td0_bin5__11->SetBinContent(156,1927);
   rs_bmass_td0_bin5__11->SetBinContent(157,1965);
   rs_bmass_td0_bin5__11->SetBinContent(158,1961);
   rs_bmass_td0_bin5__11->SetBinContent(159,1948);
   rs_bmass_td0_bin5__11->SetBinContent(160,1857);
   rs_bmass_td0_bin5__11->SetBinContent(161,1979);
   rs_bmass_td0_bin5__11->SetBinContent(162,1816);
   rs_bmass_td0_bin5__11->SetBinContent(163,1832);
   rs_bmass_td0_bin5__11->SetBinContent(164,1851);
   rs_bmass_td0_bin5__11->SetBinContent(165,1793);
   rs_bmass_td0_bin5__11->SetBinContent(166,1948);
   rs_bmass_td0_bin5__11->SetBinContent(167,1738);
   rs_bmass_td0_bin5__11->SetBinContent(168,1895);
   rs_bmass_td0_bin5__11->SetBinContent(169,1787);
   rs_bmass_td0_bin5__11->SetBinContent(170,1880);
   rs_bmass_td0_bin5__11->SetBinContent(171,1845);
   rs_bmass_td0_bin5__11->SetBinContent(172,1725);
   rs_bmass_td0_bin5__11->SetBinContent(173,1781);
   rs_bmass_td0_bin5__11->SetBinContent(174,1789);
   rs_bmass_td0_bin5__11->SetBinContent(175,1749);
   rs_bmass_td0_bin5__11->SetBinContent(176,1754);
   rs_bmass_td0_bin5__11->SetBinContent(177,1698);
   rs_bmass_td0_bin5__11->SetBinContent(178,1761);
   rs_bmass_td0_bin5__11->SetBinContent(179,1721);
   rs_bmass_td0_bin5__11->SetBinContent(180,1715);
   rs_bmass_td0_bin5__11->SetBinContent(181,1616);
   rs_bmass_td0_bin5__11->SetBinContent(182,1638);
   rs_bmass_td0_bin5__11->SetBinContent(183,1766);
   rs_bmass_td0_bin5__11->SetBinContent(184,1582);
   rs_bmass_td0_bin5__11->SetBinContent(185,1700);
   rs_bmass_td0_bin5__11->SetBinContent(186,1536);
   rs_bmass_td0_bin5__11->SetBinContent(187,1590);
   rs_bmass_td0_bin5__11->SetBinContent(188,1570);
   rs_bmass_td0_bin5__11->SetBinContent(189,1550);
   rs_bmass_td0_bin5__11->SetBinContent(190,1508);
   rs_bmass_td0_bin5__11->SetBinContent(191,1511);
   rs_bmass_td0_bin5__11->SetBinContent(192,1505);
   rs_bmass_td0_bin5__11->SetBinContent(193,1453);
   rs_bmass_td0_bin5__11->SetBinContent(194,1474);
   rs_bmass_td0_bin5__11->SetBinContent(195,1430);
   rs_bmass_td0_bin5__11->SetBinContent(196,1390);
   rs_bmass_td0_bin5__11->SetBinContent(197,1434);
   rs_bmass_td0_bin5__11->SetBinContent(198,1392);
   rs_bmass_td0_bin5__11->SetBinContent(199,1319);
   rs_bmass_td0_bin5__11->SetBinContent(200,1297);
   rs_bmass_td0_bin5__11->SetBinContent(201,1311);
   rs_bmass_td0_bin5__11->SetBinContent(202,1296);
   rs_bmass_td0_bin5__11->SetBinContent(203,1249);
   rs_bmass_td0_bin5__11->SetBinContent(204,1218);
   rs_bmass_td0_bin5__11->SetBinContent(205,1280);
   rs_bmass_td0_bin5__11->SetBinContent(206,1225);
   rs_bmass_td0_bin5__11->SetBinContent(207,1233);
   rs_bmass_td0_bin5__11->SetBinContent(208,1166);
   rs_bmass_td0_bin5__11->SetBinContent(209,1151);
   rs_bmass_td0_bin5__11->SetBinContent(210,1162);
   rs_bmass_td0_bin5__11->SetBinContent(211,1164);
   rs_bmass_td0_bin5__11->SetBinContent(212,1085);
   rs_bmass_td0_bin5__11->SetBinContent(213,1103);
   rs_bmass_td0_bin5__11->SetBinContent(214,1037);
   rs_bmass_td0_bin5__11->SetBinContent(215,1067);
   rs_bmass_td0_bin5__11->SetBinContent(216,1049);
   rs_bmass_td0_bin5__11->SetBinContent(217,1002);
   rs_bmass_td0_bin5__11->SetBinContent(218,983);
   rs_bmass_td0_bin5__11->SetBinContent(219,982);
   rs_bmass_td0_bin5__11->SetBinContent(220,871);
   rs_bmass_td0_bin5__11->SetBinContent(221,895);
   rs_bmass_td0_bin5__11->SetBinContent(222,891);
   rs_bmass_td0_bin5__11->SetBinContent(223,861);
   rs_bmass_td0_bin5__11->SetBinContent(224,843);
   rs_bmass_td0_bin5__11->SetBinContent(225,818);
   rs_bmass_td0_bin5__11->SetBinContent(226,765);
   rs_bmass_td0_bin5__11->SetBinContent(227,769);
   rs_bmass_td0_bin5__11->SetBinContent(228,755);
   rs_bmass_td0_bin5__11->SetBinContent(229,760);
   rs_bmass_td0_bin5__11->SetBinContent(230,750);
   rs_bmass_td0_bin5__11->SetBinContent(231,677);
   rs_bmass_td0_bin5__11->SetBinContent(232,652);
   rs_bmass_td0_bin5__11->SetBinContent(233,665);
   rs_bmass_td0_bin5__11->SetBinContent(234,635);
   rs_bmass_td0_bin5__11->SetBinContent(235,625);
   rs_bmass_td0_bin5__11->SetBinContent(236,608);
   rs_bmass_td0_bin5__11->SetBinContent(237,579);
   rs_bmass_td0_bin5__11->SetBinContent(238,530);
   rs_bmass_td0_bin5__11->SetBinContent(239,541);
   rs_bmass_td0_bin5__11->SetBinContent(240,503);
   rs_bmass_td0_bin5__11->SetBinContent(241,500);
   rs_bmass_td0_bin5__11->SetBinContent(242,472);
   rs_bmass_td0_bin5__11->SetBinContent(243,429);
   rs_bmass_td0_bin5__11->SetBinContent(244,458);
   rs_bmass_td0_bin5__11->SetBinContent(245,394);
   rs_bmass_td0_bin5__11->SetBinContent(246,380);
   rs_bmass_td0_bin5__11->SetBinContent(247,359);
   rs_bmass_td0_bin5__11->SetBinContent(248,358);
   rs_bmass_td0_bin5__11->SetBinContent(249,313);
   rs_bmass_td0_bin5__11->SetBinContent(250,306);
   rs_bmass_td0_bin5__11->SetBinContent(251,321);
   rs_bmass_td0_bin5__11->SetBinContent(252,293);
   rs_bmass_td0_bin5__11->SetBinContent(253,267);
   rs_bmass_td0_bin5__11->SetBinContent(254,277);
   rs_bmass_td0_bin5__11->SetBinContent(255,228);
   rs_bmass_td0_bin5__11->SetBinContent(256,220);
   rs_bmass_td0_bin5__11->SetBinContent(257,222);
   rs_bmass_td0_bin5__11->SetBinContent(258,226);
   rs_bmass_td0_bin5__11->SetBinContent(259,208);
   rs_bmass_td0_bin5__11->SetBinContent(260,165);
   rs_bmass_td0_bin5__11->SetBinContent(261,161);
   rs_bmass_td0_bin5__11->SetBinContent(262,154);
   rs_bmass_td0_bin5__11->SetBinContent(263,137);
   rs_bmass_td0_bin5__11->SetBinContent(264,150);
   rs_bmass_td0_bin5__11->SetBinContent(265,114);
   rs_bmass_td0_bin5__11->SetBinContent(266,104);
   rs_bmass_td0_bin5__11->SetBinContent(267,81);
   rs_bmass_td0_bin5__11->SetBinContent(268,71);
   rs_bmass_td0_bin5__11->SetBinContent(269,73);
   rs_bmass_td0_bin5__11->SetBinContent(270,68);
   rs_bmass_td0_bin5__11->SetBinContent(271,68);
   rs_bmass_td0_bin5__11->SetBinContent(272,56);
   rs_bmass_td0_bin5__11->SetBinContent(273,48);
   rs_bmass_td0_bin5__11->SetBinContent(274,45);
   rs_bmass_td0_bin5__11->SetBinContent(275,44);
   rs_bmass_td0_bin5__11->SetBinContent(276,43);
   rs_bmass_td0_bin5__11->SetBinContent(277,44);
   rs_bmass_td0_bin5__11->SetBinContent(278,41);
   rs_bmass_td0_bin5__11->SetBinContent(279,40);
   rs_bmass_td0_bin5__11->SetBinContent(280,33);
   rs_bmass_td0_bin5__11->SetBinContent(281,40);
   rs_bmass_td0_bin5__11->SetBinContent(282,28);
   rs_bmass_td0_bin5__11->SetBinContent(283,27);
   rs_bmass_td0_bin5__11->SetBinContent(284,29);
   rs_bmass_td0_bin5__11->SetBinContent(285,29);
   rs_bmass_td0_bin5__11->SetBinContent(286,28);
   rs_bmass_td0_bin5__11->SetBinContent(287,27);
   rs_bmass_td0_bin5__11->SetBinContent(288,27);
   rs_bmass_td0_bin5__11->SetBinContent(289,26);
   rs_bmass_td0_bin5__11->SetBinContent(290,22);
   rs_bmass_td0_bin5__11->SetBinContent(291,21);
   rs_bmass_td0_bin5__11->SetBinContent(292,22);
   rs_bmass_td0_bin5__11->SetBinContent(293,11);
   rs_bmass_td0_bin5__11->SetBinContent(294,29);
   rs_bmass_td0_bin5__11->SetBinContent(295,12);
   rs_bmass_td0_bin5__11->SetBinContent(296,22);
   rs_bmass_td0_bin5__11->SetBinContent(297,15);
   rs_bmass_td0_bin5__11->SetBinContent(298,17);
   rs_bmass_td0_bin5__11->SetBinContent(299,24);
   rs_bmass_td0_bin5__11->SetBinContent(300,16);
   rs_bmass_td0_bin5__11->SetBinContent(301,17);
   rs_bmass_td0_bin5__11->SetBinContent(302,13);
   rs_bmass_td0_bin5__11->SetBinContent(303,21);
   rs_bmass_td0_bin5__11->SetBinContent(304,15);
   rs_bmass_td0_bin5__11->SetBinContent(305,17);
   rs_bmass_td0_bin5__11->SetBinContent(306,15);
   rs_bmass_td0_bin5__11->SetBinContent(307,13);
   rs_bmass_td0_bin5__11->SetBinContent(308,24);
   rs_bmass_td0_bin5__11->SetBinContent(309,20);
   rs_bmass_td0_bin5__11->SetBinContent(310,18);
   rs_bmass_td0_bin5__11->SetBinContent(311,14);
   rs_bmass_td0_bin5__11->SetBinContent(312,18);
   rs_bmass_td0_bin5__11->SetBinContent(313,22);
   rs_bmass_td0_bin5__11->SetBinContent(314,14);
   rs_bmass_td0_bin5__11->SetBinContent(315,12);
   rs_bmass_td0_bin5__11->SetBinContent(316,18);
   rs_bmass_td0_bin5__11->SetBinContent(317,13);
   rs_bmass_td0_bin5__11->SetBinContent(318,14);
   rs_bmass_td0_bin5__11->SetBinContent(319,15);
   rs_bmass_td0_bin5__11->SetBinContent(320,11);
   rs_bmass_td0_bin5__11->SetBinContent(321,9);
   rs_bmass_td0_bin5__11->SetBinContent(322,9);
   rs_bmass_td0_bin5__11->SetBinContent(323,9);
   rs_bmass_td0_bin5__11->SetBinContent(324,12);
   rs_bmass_td0_bin5__11->SetBinContent(325,10);
   rs_bmass_td0_bin5__11->SetBinContent(326,22);
   rs_bmass_td0_bin5__11->SetBinContent(327,10);
   rs_bmass_td0_bin5__11->SetBinContent(328,12);
   rs_bmass_td0_bin5__11->SetBinContent(329,16);
   rs_bmass_td0_bin5__11->SetBinContent(330,14);
   rs_bmass_td0_bin5__11->SetBinContent(331,9);
   rs_bmass_td0_bin5__11->SetBinContent(332,8);
   rs_bmass_td0_bin5__11->SetBinContent(333,22);
   rs_bmass_td0_bin5__11->SetBinContent(334,9);
   rs_bmass_td0_bin5__11->SetBinContent(335,16);
   rs_bmass_td0_bin5__11->SetBinContent(336,15);
   rs_bmass_td0_bin5__11->SetBinContent(337,10);
   rs_bmass_td0_bin5__11->SetBinContent(338,10);
   rs_bmass_td0_bin5__11->SetBinContent(339,13);
   rs_bmass_td0_bin5__11->SetBinContent(340,12);
   rs_bmass_td0_bin5__11->SetBinContent(341,19);
   rs_bmass_td0_bin5__11->SetBinContent(342,8);
   rs_bmass_td0_bin5__11->SetBinContent(343,10);
   rs_bmass_td0_bin5__11->SetBinContent(344,12);
   rs_bmass_td0_bin5__11->SetBinContent(345,8);
   rs_bmass_td0_bin5__11->SetBinContent(346,16);
   rs_bmass_td0_bin5__11->SetBinContent(347,15);
   rs_bmass_td0_bin5__11->SetBinContent(348,18);
   rs_bmass_td0_bin5__11->SetBinContent(349,15);
   rs_bmass_td0_bin5__11->SetBinContent(350,10);
   rs_bmass_td0_bin5__11->SetBinContent(351,1);
   rs_bmass_td0_bin5__11->SetEntries(291305);
   rs_bmass_td0_bin5__11->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   rs_bmass_td0_bin5__11->SetLineColor(ci);
   rs_bmass_td0_bin5__11->SetLineWidth(2);
   rs_bmass_td0_bin5__11->SetMarkerStyle(20);
   rs_bmass_td0_bin5__11->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_bmass_td0_bin5__11->GetXaxis()->SetNdivisions(505);
   rs_bmass_td0_bin5__11->GetXaxis()->SetLabelFont(132);
   rs_bmass_td0_bin5__11->GetXaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin5__11->GetXaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin5__11->GetXaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin5__11->GetXaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin5__11->GetXaxis()->SetTitleFont(132);
   rs_bmass_td0_bin5__11->GetYaxis()->SetTitle(" Entries / (10 MeV/c^{2})");
   rs_bmass_td0_bin5__11->GetYaxis()->SetLabelFont(132);
   rs_bmass_td0_bin5__11->GetYaxis()->SetLabelOffset(0.01);
   rs_bmass_td0_bin5__11->GetYaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin5__11->GetYaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin5__11->GetYaxis()->SetTitleOffset(0.95);
   rs_bmass_td0_bin5__11->GetYaxis()->SetTitleFont(132);
   rs_bmass_td0_bin5__11->GetZaxis()->SetLabelFont(132);
   rs_bmass_td0_bin5__11->GetZaxis()->SetLabelSize(0.06);
   rs_bmass_td0_bin5__11->GetZaxis()->SetTitleSize(0.072);
   rs_bmass_td0_bin5__11->GetZaxis()->SetTitleOffset(1.2);
   rs_bmass_td0_bin5__11->GetZaxis()->SetTitleFont(132);
   rs_bmass_td0_bin5__11->Draw("");
   
   TH1D *rs_ss_bmass_td0_bin5__12 = new TH1D("rs_ss_bmass_td0_bin5__12","m(D^{*+}#mu^{-})",400,2500,6500);
   rs_ss_bmass_td0_bin5__12->SetBinContent(16,5);
   rs_ss_bmass_td0_bin5__12->SetBinContent(17,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(18,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(19,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(20,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(21,2);
   rs_ss_bmass_td0_bin5__12->SetBinContent(22,4);
   rs_ss_bmass_td0_bin5__12->SetBinContent(23,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(24,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(25,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(26,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(27,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(28,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(29,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(30,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(31,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(32,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(33,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(34,5);
   rs_ss_bmass_td0_bin5__12->SetBinContent(35,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(36,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(37,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(38,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(39,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(40,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(41,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(42,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(43,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(44,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(45,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(46,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(47,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(48,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(49,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(50,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(51,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(52,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(53,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(54,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(55,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(56,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(57,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(58,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(59,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(60,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(61,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(62,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(63,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(64,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(65,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(66,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(67,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(68,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(69,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(70,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(71,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(72,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(73,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(74,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(75,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(76,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(77,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(78,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(79,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(80,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(81,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(82,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(83,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(84,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(85,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(86,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(87,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(88,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(89,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(90,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(91,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(92,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(93,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(94,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(95,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(96,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(97,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(98,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(99,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(100,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(101,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(102,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(103,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(104,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(105,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(106,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(107,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(108,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(109,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(110,33);
   rs_ss_bmass_td0_bin5__12->SetBinContent(111,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(112,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(113,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(114,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(115,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(116,27);
   rs_ss_bmass_td0_bin5__12->SetBinContent(117,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(118,30);
   rs_ss_bmass_td0_bin5__12->SetBinContent(119,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(120,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(121,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(122,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(123,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(124,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(125,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(126,24);
   rs_ss_bmass_td0_bin5__12->SetBinContent(127,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(128,28);
   rs_ss_bmass_td0_bin5__12->SetBinContent(129,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(130,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(131,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(132,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(133,31);
   rs_ss_bmass_td0_bin5__12->SetBinContent(134,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(135,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(136,27);
   rs_ss_bmass_td0_bin5__12->SetBinContent(137,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(138,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(139,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(140,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(141,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(142,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(143,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(144,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(145,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(146,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(147,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(148,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(149,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(150,27);
   rs_ss_bmass_td0_bin5__12->SetBinContent(151,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(152,27);
   rs_ss_bmass_td0_bin5__12->SetBinContent(153,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(154,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(155,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(156,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(157,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(158,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(159,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(160,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(161,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(162,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(163,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(164,24);
   rs_ss_bmass_td0_bin5__12->SetBinContent(165,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(166,29);
   rs_ss_bmass_td0_bin5__12->SetBinContent(167,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(168,24);
   rs_ss_bmass_td0_bin5__12->SetBinContent(169,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(170,28);
   rs_ss_bmass_td0_bin5__12->SetBinContent(171,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(172,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(173,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(174,28);
   rs_ss_bmass_td0_bin5__12->SetBinContent(175,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(176,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(177,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(178,29);
   rs_ss_bmass_td0_bin5__12->SetBinContent(179,29);
   rs_ss_bmass_td0_bin5__12->SetBinContent(180,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(181,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(182,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(183,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(184,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(185,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(186,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(187,25);
   rs_ss_bmass_td0_bin5__12->SetBinContent(188,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(189,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(190,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(191,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(192,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(193,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(194,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(195,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(196,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(197,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(198,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(199,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(200,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(201,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(202,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(203,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(204,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(205,25);
   rs_ss_bmass_td0_bin5__12->SetBinContent(206,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(207,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(208,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(209,30);
   rs_ss_bmass_td0_bin5__12->SetBinContent(210,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(211,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(212,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(213,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(214,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(215,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(216,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(217,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(218,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(219,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(220,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(221,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(222,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(223,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(224,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(225,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(226,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(227,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(228,24);
   rs_ss_bmass_td0_bin5__12->SetBinContent(229,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(230,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(231,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(232,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(233,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(234,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(235,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(236,23);
   rs_ss_bmass_td0_bin5__12->SetBinContent(237,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(238,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(239,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(240,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(241,24);
   rs_ss_bmass_td0_bin5__12->SetBinContent(242,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(243,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(244,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(245,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(246,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(247,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(248,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(249,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(250,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(251,25);
   rs_ss_bmass_td0_bin5__12->SetBinContent(252,19);
   rs_ss_bmass_td0_bin5__12->SetBinContent(253,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(254,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(255,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(256,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(257,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(258,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(259,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(260,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(261,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(262,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(263,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(264,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(265,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(266,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(267,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(268,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(269,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(270,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(271,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(272,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(273,29);
   rs_ss_bmass_td0_bin5__12->SetBinContent(274,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(275,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(276,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(277,7);
   rs_ss_bmass_td0_bin5__12->SetBinContent(278,20);
   rs_ss_bmass_td0_bin5__12->SetBinContent(279,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(280,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(281,26);
   rs_ss_bmass_td0_bin5__12->SetBinContent(282,21);
   rs_ss_bmass_td0_bin5__12->SetBinContent(283,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(284,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(285,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(286,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(287,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(288,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(289,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(290,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(291,18);
   rs_ss_bmass_td0_bin5__12->SetBinContent(292,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(293,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(294,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(295,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(296,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(297,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(298,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(299,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(300,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(301,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(302,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(303,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(304,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(305,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(306,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(307,17);
   rs_ss_bmass_td0_bin5__12->SetBinContent(308,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(309,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(310,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(311,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(312,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(313,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(314,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(315,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(316,16);
   rs_ss_bmass_td0_bin5__12->SetBinContent(317,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(318,7);
   rs_ss_bmass_td0_bin5__12->SetBinContent(319,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(320,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(321,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(322,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(323,6);
   rs_ss_bmass_td0_bin5__12->SetBinContent(324,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(325,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(326,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(327,12);
   rs_ss_bmass_td0_bin5__12->SetBinContent(328,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(329,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(330,7);
   rs_ss_bmass_td0_bin5__12->SetBinContent(331,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(332,22);
   rs_ss_bmass_td0_bin5__12->SetBinContent(333,14);
   rs_ss_bmass_td0_bin5__12->SetBinContent(334,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(335,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(336,11);
   rs_ss_bmass_td0_bin5__12->SetBinContent(337,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(338,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(339,15);
   rs_ss_bmass_td0_bin5__12->SetBinContent(340,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(341,13);
   rs_ss_bmass_td0_bin5__12->SetBinContent(342,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(343,4);
   rs_ss_bmass_td0_bin5__12->SetBinContent(344,8);
   rs_ss_bmass_td0_bin5__12->SetBinContent(345,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(346,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(347,5);
   rs_ss_bmass_td0_bin5__12->SetBinContent(348,10);
   rs_ss_bmass_td0_bin5__12->SetBinContent(349,9);
   rs_ss_bmass_td0_bin5__12->SetBinContent(350,13);
   rs_ss_bmass_td0_bin5__12->SetEntries(5428);
   rs_ss_bmass_td0_bin5__12->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   rs_ss_bmass_td0_bin5__12->SetLineColor(ci);
   rs_ss_bmass_td0_bin5__12->SetLineWidth(2);
   rs_ss_bmass_td0_bin5__12->SetMarkerStyle(20);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetTitle(" m(D^{*+}#mu^{-})[MeV/c^{2}]");
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetNdivisions(505);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin5__12->GetXaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetTitle(" Entries / 10.00");
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetLabelOffset(0.01);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetTitleOffset(0.95);
   rs_ss_bmass_td0_bin5__12->GetYaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin5__12->GetZaxis()->SetLabelFont(132);
   rs_ss_bmass_td0_bin5__12->GetZaxis()->SetLabelSize(0.06);
   rs_ss_bmass_td0_bin5__12->GetZaxis()->SetTitleSize(0.072);
   rs_ss_bmass_td0_bin5__12->GetZaxis()->SetTitleOffset(1.2);
   rs_ss_bmass_td0_bin5__12->GetZaxis()->SetTitleFont(132);
   rs_ss_bmass_td0_bin5__12->Draw("same");
   
   Double_t Graph0_fx6[4] = {
   5590,
   6000,
   6000,
   5590};
   Double_t Graph0_fy6[4] = {
   0.5,
   0.5,
   10000,
   10000};
   TGraph *graph = new TGraph(4,Graph0_fx6,Graph0_fy6);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3013);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph023456 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph023456","Graph",100,5549,6041);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetMinimum(0.45);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetMaximum(10999.95);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph023456->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph023456->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph023456);
   
   graph->Draw("f ");
   TLine *line = new TLine(3100,0,3100,2150);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5100,0,5100,2150);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TPaveText *pt = new TPaveText(0.76,0.85,0.91,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pt = new TPaveText(0.75,0.77,0.92,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->AddText("t/#tau>1.5");
   pt->Draw();


   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

